The Light Radion Window

Inspired by the Contino-Pomarol-Rattazzi mechanism we explore scenarios with a very light (100 keV to 10 GeV) radion which could be associated with the suppression of the electroweak contribution to vacuum energy. We construct explicit, realistic models that realize this mechanism and explore the phenomenological constraints on this class of models. Compared with axion-like particles in this mass range, the bounds from SN 1987a and from cosmology can be much weaker, depending on the the mass of the radion and its coupling to other particles. With couplings suppressed by a scale lower than 100 TeV much of the mass window from 100 keV to 10 GeV is still open.

==> anc/Eloss_HB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    136341,       3154]
NotebookOptionsPosition[    133726,       3103]
NotebookOutlinePosition[    134078,       3119]
CellTagsIndexPosition[    134035,       3116]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Eloss Calculation", "Chapter",
 CellChangeTimes->{{3.7481176092104783`*^9, 
  3.7481176153043804`*^9}},ExpressionUUID->"83b4d314-e5fb-4789-9903-\
84143a3fa88d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "=", 
    RowBox[{"{", 
     RowBox[{"8.6", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dens14", "=", 
    RowBox[{"{", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"g", "/", 
    SuperscriptBox["cm", "3"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mradion", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeVtokminv", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.97", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeV5toergcminv3sinv", "=", 
   RowBox[{"0.0000016021773", "*", 
    RowBox[{"1", "/", "6.58"}], "*", 
    SuperscriptBox["10", "22"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "1.97"}], "*", 
       SuperscriptBox["10", "11"]}], ")"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mn", "=", "940"}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mpion", "=", "135"}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Edottable", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mr", "=", 
       RowBox[{"mradion", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"T", "=", 
       RowBox[{"Temp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]14", "=", 
        RowBox[{"dens14", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"\[Rho]14", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"y", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[Rho]14", 
            RowBox[{"9", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], 
             SuperscriptBox["T", 
              RowBox[{"3", "/", "2"}]]}]], ">", "0.3"}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.678", "+", 
                  RowBox[{"0.536", "yy"}], "+", 
                  RowBox[{"0.1685", 
                   SuperscriptBox["yy", "2"]}], "+", 
                  RowBox[{"0.0175", 
                   SuperscriptBox["yy", "3"]}], "-", 
                  RowBox[{"3.24", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["yy", "4"]}]}], "==", 
                 FractionBox["\[Rho]14", 
                  RowBox[{"9", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["T", 
                    RowBox[{"3", "/", "2"}]]}]]}], ",", "yy"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["\[Rho]14", 
              RowBox[{"9", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]], 
               SuperscriptBox["T", 
                RowBox[{"3", "/", "2"}]]}]], 
             FractionBox["1", "0.886"]}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"pc", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ec", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pd", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ed", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ea", "+", "Ea"}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pa", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ea", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ee", "=", 
        RowBox[{
         RowBox[{"2", "Ea"}], "-", "Ec", "-", "Ed"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pe", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ee", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sde", "=", 
        RowBox[{"s", "+", 
         SuperscriptBox["mn", "2"], "-", 
         RowBox[{"Ec", "*", "2", 
          SqrtBox["s"]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EeS", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"sde", "-", 
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["mr", "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["sde"]}]]}], ";", 
       RowBox[{"(*", 
        SuperscriptBox["Ee", "*"], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"EcS", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "-", "sde", "-", 
           SuperscriptBox["mn", "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["sde"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"peS", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["EeS", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pcS", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["EcS", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qsq", "=", 
        RowBox[{
         SuperscriptBox["pc", "2"], "+", 
         SuperscriptBox["pa", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"coscd", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["pe", "2"], "-", 
          SuperscriptBox["pc", "2"], "-", 
          SuperscriptBox["pd", "2"]}], 
         RowBox[{"2", "pc", "*", "pd"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qqsq", "=", 
        RowBox[{
         SuperscriptBox["pd", "2"], "+", 
         SuperscriptBox["pa", "2"], "-", 
         RowBox[{"2", "pd", "*", "pa", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"kq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pd", "2"], "-", 
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pc", "2"]}], ")"}]}], "+", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "+", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"kqq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pc", "2"], "-", 
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pd", "2"]}], ")"}]}], "+", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "+", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"qqq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pc", "2"], "-", 
            SuperscriptBox["pd", "2"]}], ")"}]}], "-", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "-", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}], "+", 
         SuperscriptBox["pa", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gN", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Msq", "=", 
        RowBox[{"4", 
         SuperscriptBox["gN", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["f", "mpion"], ")"}], "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qqsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kqq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["qqq", "2"]}], "-", 
                 RowBox[{"qsq", "*", "qqsq"}]}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "qqq", "*", "kq", "*", "kqq"}], "-", 
                 RowBox[{"qsq", "*", 
                  SuperscriptBox["kqq", "2"]}], "-", 
                 RowBox[{"qqsq", "*", 
                  SuperscriptBox["kq", "2"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]], "qqq", "*", "kq", "*", 
               "kqq"}]}], ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Edmin", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"EcS", "+", "EeS"}], ")"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"pcS", "-", "peS"}], ")"}], "2"]}], ")"}]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Edmax", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"EcS", "+", "EeS"}], ")"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"pcS", "+", "peS"}], ")"}], "2"]}], ")"}]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ecmin", "=", "mn"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ecmax", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mn", "+", "mr"}], ")"}], "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ebmin", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EEa", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Ea", "2"], "+", 
              SuperscriptBox["pa", "2"]}], ")"}]}], "-", 
           RowBox[{"2", "pa", "*", "Ea", "*", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["EEa", "2"], "-", 
              SuperscriptBox["mn", "2"]}]]}]}], ")"}], "/", 
         SuperscriptBox["mn", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ebmax", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EEa", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Ea", "2"], "+", 
              SuperscriptBox["pa", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "pa", "*", "Ea", "*", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["EEa", "2"], "-", 
              SuperscriptBox["mn", "2"]}]]}]}], ")"}], "/", 
         SuperscriptBox["mn", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["F", "T"], ":=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"EEa", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"EEb", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ed", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"my", " ", "y"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "n"], "/", "T"}], " ", "where", " ", 
           RowBox[{"Turner", "'"}], "s", " ", "is", " ", "y"}], "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Mu]", "n"], "-", 
             SubscriptBox["m", "n"]}], ")"}], "/", "T"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Edotdensity", ":=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"2", "Pi"}], 
            RowBox[{"4", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "Pi"}], ")"}], "9"]}]], "Ee", "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"Ee", "-", "mr"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", "sde", "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"EeS", "-", "mr"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"EcS", "-", "mn"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"1", "-", 
             SuperscriptBox["coscd", "2"]}], "]"}], "*", "Ea", "*", 
           SubscriptBox["F", "T"], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "4"], "Msq", "*", "2", "Ea", "*", "2", "Ea", 
             "*", "2", "Ec", "*", "2", "Ed"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"EEa", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ea", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"EEb", ",", "Ebmin", ",", "Ebmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Gamma]", "c"], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ec", ",", "Ecmin", ",", "Ecmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ed", ",", "Edmin", ",", "Edmax"}], "}"}], ",", 
          RowBox[{"Method", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<AdaptiveMonteCarlo\>\"", ",", 
             RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "maxpoints"}]}], 
            "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"maxpoints", "=", 
        RowBox[{"3", "*", 
         SuperscriptBox["10", "6"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<mr=``, T=``\>\"", ",", "mr", ",", "T"}], "]"}], "]"}], 
       ";", 
       RowBox[{"Edotdensitysol", "=", 
        RowBox[{"Edotdensity", "*", 
         RowBox[{"MeV5toergcminv3sinv", "/", 
          RowBox[{"(", 
           RowBox[{"\[Rho]14", "*", 
            SuperscriptBox["10", "14"]}], ")"}]}]}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<Edot=``,\>\"", ",", "Edotdensitysol"}], "]"}], "]"}], 
       ";", "Edotdensitysol"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "mradion", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Temp", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"erg", " ", 
    SuperscriptBox["g", 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["s", 
     RowBox[{"-", "1"}]]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.690322753350737*^9, 3.6903227673340597`*^9}, {
   3.6903228023263884`*^9, 3.690322860980491*^9}, {3.6903236340878963`*^9, 
   3.690323638589898*^9}, {3.6903237521936765`*^9, 3.6903237782320356`*^9}, {
   3.690324395604618*^9, 3.69032439590882*^9}, {3.690324476823762*^9, 
   3.690324484520896*^9}, {3.690581454408312*^9, 3.690581454631461*^9}, {
   3.690581627085181*^9, 3.6905816872641907`*^9}, {3.6905817233371744`*^9, 
   3.690581723926567*^9}, {3.6906593614428988`*^9, 3.6906593624795885`*^9}, {
   3.710204944701187*^9, 3.7102049602409525`*^9}, {3.7102057090890703`*^9, 
   3.7102057133080387`*^9}, {3.7102057627406425`*^9, 
   3.7102057697255507`*^9}, {3.7102058163690677`*^9, 3.710205817978531*^9}, {
   3.7102060272919693`*^9, 3.710206030323373*^9}, {3.710206274651345*^9, 
   3.7102063212223253`*^9}, {3.7102063616088486`*^9, 3.710206369504033*^9}, {
   3.710206877616987*^9, 3.710206906351243*^9}, {3.7102079696043096`*^9, 
   3.7102079822614937`*^9}, {3.7104426714902873`*^9, 3.710442690960023*^9}, 
   3.7104499002118073`*^9, {3.7135623628415956`*^9, 3.7135623668662777`*^9}, {
   3.7135674011905236`*^9, 3.713567401264571*^9}, {3.7135684588628583`*^9, 
   3.713568476329498*^9}, {3.714946404188321*^9, 3.7149464195145082`*^9}, {
   3.714947310708357*^9, 3.714947311177169*^9}, {3.715145171200289*^9, 
   3.7151452188997564`*^9}, 3.7151455372105503`*^9, {3.715218436245654*^9, 
   3.7152184477445927`*^9}, {3.7152189316112514`*^9, 3.715218931747245*^9}, 
   3.715389165482723*^9, {3.715389212142843*^9, 3.7153892122148433`*^9}, {
   3.7153892896843085`*^9, 3.71538932717008*^9}, 3.7153894848453817`*^9, {
   3.715389618249238*^9, 3.71538963585507*^9}, {3.715550631569695*^9, 
   3.71555064955862*^9}, {3.715550699231806*^9, 3.715550700420686*^9}, 
   3.715551153816421*^9, {3.7184025508725452`*^9, 3.7184025510041494`*^9}, 
   3.748119904149275*^9},ExpressionUUID->"11864a89-88ca-459c-a1d7-\
ddaa7174815b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RHB", "=", 
   RowBox[{"3", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]gcminv3", "=", 
    RowBox[{"2", "*", 
     SuperscriptBox["10", "5"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"g", " ", 
    SuperscriptBox["cm", 
     RowBox[{"-", "3"}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"edotbounderg", "=", "10"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"erg", "*", 
    SuperscriptBox["g", 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["s", 
     RowBox[{"-", "1"}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HBcoreradius", "=", 
    RowBox[{"695700", "*", "RHB", "*", 
     SuperscriptBox["10", "5"]}]}], ";"}], 
  RowBox[{"(*", "cm", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"edotboundTotal", "=", 
    RowBox[{"edotbounderg", "*", "\[Rho]gcminv3", "*", 
     SuperscriptBox["HBcoreradius", "3"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"erg", " ", 
    SuperscriptBox["s", 
     RowBox[{"-", "1"}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "@", "edotboundTotal"}]}], "Input",
 CellChangeTimes->{{3.715634336479805*^9, 3.7156343410389953`*^9}, {
  3.715668515617614*^9, 
  3.7156685190871983`*^9}},ExpressionUUID->"1fe8745f-aac3-40ee-b3d1-\
3a607de790db"],

Cell[BoxData["1.8182758472622`*^34"], "Output",
 CellChangeTimes->{3.715634344540284*^9, 3.7156353797175655`*^9, 
  3.715663966153316*^9, 
  3.715671631084189*^9},ExpressionUUID->"3f6bd29e-0963-437b-bfc8-\
705c4a374583"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Lambda] table HB", "Section",
 CellChangeTimes->{{3.7102050109482813`*^9, 3.71020501465156*^9}, {
  3.7155506078434134`*^9, 
  3.7155506081195993`*^9}},ExpressionUUID->"d8cf2e27-b1ee-45e5-a9d5-\
2f77d91aa39c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "=", 
    RowBox[{"{", 
     RowBox[{"8.6", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dens14", "=", 
    RowBox[{"{", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"g", "/", 
    SuperscriptBox["cm", "3"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mradion", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeVtokminv", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.97", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeV5toergcminv3sinv", "=", 
   RowBox[{"0.0000016021773", "*", 
    RowBox[{"1", "/", "6.58"}], "*", 
    SuperscriptBox["10", "22"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "1.97"}], "*", 
       SuperscriptBox["10", "11"]}], ")"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mn", "=", "940"}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mpion", "=", "135"}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.690322241132258*^9, 3.690322257876425*^9}, {
   3.690322297832058*^9, 3.690322392007843*^9}, 3.690322436936797*^9, {
   3.6903224965025053`*^9, 3.690322526489497*^9}, {3.690322622457475*^9, 
   3.690322741380761*^9}, {3.690322780676955*^9, 3.6903227969798265`*^9}, {
   3.690322895123253*^9, 3.690322904963814*^9}, {3.6905933292065496`*^9, 
   3.6905933310777936`*^9}, {3.6905939422235923`*^9, 
   3.6905939423026433`*^9}, {3.6905948549201546`*^9, 3.69059485779807*^9}, 
   3.690594903176239*^9, {3.6905951824038854`*^9, 3.6905951853948746`*^9}, {
   3.6905958956765194`*^9, 3.690595896124815*^9}, {3.6906607019849696`*^9, 
   3.690660702448279*^9}, {3.710202709519885*^9, 3.71020271422325*^9}, {
   3.7102036710199084`*^9, 3.710203687641326*^9}, {3.7102043235826845`*^9, 
   3.7102043278335133`*^9}, {3.7104481166077433`*^9, 
   3.7104481297763786`*^9}, {3.710448264149221*^9, 3.7104482857274313`*^9}, {
   3.710449753480192*^9, 3.7104497553681526`*^9}, {3.7135674610294247`*^9, 
   3.713567461123479*^9}, {3.7135684645016146`*^9, 3.713568479154388*^9}, {
   3.7148770190022435`*^9, 3.714877048162917*^9}, 3.71514559043863*^9, 
   3.7152187232112103`*^9, {3.7155506896642303`*^9, 3.715550693085359*^9}, {
   3.7158976026656513`*^9, 
   3.7158976028531313`*^9}},ExpressionUUID->"5113eb6c-2636-4561-ac9b-\
5cb499359682"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lambdatable", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mr", "=", 
       RowBox[{"mradion", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"T", "=", 
       RowBox[{"Temp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]14", "=", 
        RowBox[{"dens14", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"\[Rho]14", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"y", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[Rho]14", 
            RowBox[{"9", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], 
             SuperscriptBox["T", 
              RowBox[{"3", "/", "2"}]]}]], ">", "0.3"}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.678", "+", 
                  RowBox[{"0.536", "yy"}], "+", 
                  RowBox[{"0.1685", 
                   SuperscriptBox["yy", "2"]}], "+", 
                  RowBox[{"0.0175", 
                   SuperscriptBox["yy", "3"]}], "-", 
                  RowBox[{"3.24", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["yy", "4"]}]}], "==", 
                 FractionBox["\[Rho]14", 
                  RowBox[{"9", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["T", 
                    RowBox[{"3", "/", "2"}]]}]]}], ",", "yy"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["\[Rho]14", 
              RowBox[{"9", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]], 
               SuperscriptBox["T", 
                RowBox[{"3", "/", "2"}]]}]], 
             FractionBox["1", "0.886"]}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"Ee", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2.701", "T"}], ")"}], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"2.701", "T"}], "-", "mr"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"mr", "+", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "T"}]}], ")"}], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"mr", "-", 
            RowBox[{"2.701", "T"}]}], "]"}]}]}]}], ";", 
       RowBox[{"pa", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ea", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pb", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Eb", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pe", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ee", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cosab", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]a", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]b", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"-", "\[Phi]b"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]a", "*", "\[Gamma]b"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"s", "=", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["mn", "2"]}], "+", 
         SuperscriptBox["mr", "2"], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ea", "*", "Eb"}], "+", 
            RowBox[{"Eb", "*", "Ee"}], "+", 
            RowBox[{"Ea", "*", "Ee"}], "-", 
            RowBox[{"pa", "*", "pb", "*", "cosab"}], "-", 
            RowBox[{"pb", "*", "pe", "*", "\[Gamma]b"}], "-", 
            RowBox[{"pa", "*", "pe", "*", "\[Gamma]a"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"s", "=", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Ea", "+", "Eb", "+", "Ee"}], ")"}], "2"]}], ";", " ", 
         RowBox[{
         "true", " ", "when", " ", "non", " ", "relativistic", " ", 
          "limit"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Ec", "=", 
        RowBox[{
         SqrtBox["s"], "/", "2"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "true", " ", "when", " ", "non", " ", "relativistic", " ", "limit"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"pc", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ec", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cosac", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]a", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]c", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"-", "\[Phi]c"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]a", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cosbc", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]b", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]c", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]b", "-", "\[Phi]c"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]b", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kq", "=", 
        RowBox[{
         RowBox[{"pe", "*", "pa", "*", "\[Gamma]a"}], "-", 
         RowBox[{"pe", "*", "pc", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kqq", "=", 
        RowBox[{
         RowBox[{"pe", "*", "pb", "*", "\[Gamma]b"}], "-", 
         RowBox[{"pe", "*", "pc", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"qqq", "=", 
        RowBox[{
         RowBox[{"pa", "*", "pb", "*", "cosab"}], "-", 
         RowBox[{"pc", "*", "pa", "*", "cosac"}], "-", 
         RowBox[{"pc", "*", "pb", "*", "cosbc"}], "+", 
         SuperscriptBox["pc", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qsq", "=", 
        RowBox[{
         SuperscriptBox["pa", "2"], "+", 
         SuperscriptBox["pc", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", "cosac"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"qqsq", "=", 
        RowBox[{
         SuperscriptBox["pb", "2"], "+", 
         SuperscriptBox["pc", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", "cosbc"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"gN", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Msq", "=", 
        RowBox[{"4", 
         SuperscriptBox["gN", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["f", "mpion"], ")"}], "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qqsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kqq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["qqq", "2"]}], "-", 
                 RowBox[{"qsq", "*", "qqsq"}]}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "qqq", "*", "kq", "*", "kqq"}], "-", 
                 RowBox[{"qsq", "*", 
                  SuperscriptBox["kqq", "2"]}], "-", 
                 RowBox[{"qqsq", "*", 
                  SuperscriptBox["kq", "2"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]], "qqq", "*", "kq", "*", 
               "kqq"}]}], ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["F", "T"], ":=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Ea", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Eb", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lambdainv", ":=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "Ee"}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"4", 
                 SuperscriptBox["mn", "2"]}], "s"]}]], 
             FractionBox["1", 
              RowBox[{"8", "Pi"}]], 
             FractionBox["1", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"2", "Pi"}], ")"}]}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"2", "Pi"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["pa", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "Pi"}], ")"}], "3"], "2"}]], 
             FractionBox["pb", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "Pi"}], ")"}], "3"], "2"}]]}], ")"}], "*", 
           SubscriptBox["F", "T"], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "4"], "Msq", "*", "2", "Ea", "*", "2", "Eb", 
             "*", "2", "Ec", "*", "2", "Ec"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]a", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]b", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]c", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]c", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]b", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ea", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Eb", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"Method", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<AdaptiveMonteCarlo\>\"", ",", 
             RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "maxpoints"}]}], 
            "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        SuperscriptBox["km", 
         RowBox[{"-", "1"}]], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
        "\[Phi]a", " ", "is", " ", "set", " ", "0", " ", "and", " ", "gives", 
         " ", "2", "Pi", " ", "in", " ", "integrand"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"maxpoints", "=", 
        RowBox[{"4", "*", 
         SuperscriptBox["10", "6"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<mr=``, T=``\>\"", ",", "mr", ",", "T"}], "]"}], "]"}], 
       ";", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"lambdainv", "*", "MeVtokminv"}], ")"}]}]}]}], 
     RowBox[{"(*", "km", "*)"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "mradion", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Temp", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690322753350737*^9, 3.6903227673340597`*^9}, {
   3.6903228023263884`*^9, 3.690322860980491*^9}, {3.6903236340878963`*^9, 
   3.690323638589898*^9}, {3.6903237521936765`*^9, 3.6903237782320356`*^9}, {
   3.6903238585125537`*^9, 3.6903239463461113`*^9}, 3.6903240310795994`*^9, {
   3.6903243822497125`*^9, 3.690324385130636*^9}, {3.690324490508885*^9, 
   3.690324497547579*^9}, {3.6905814221468067`*^9, 3.690581422337932*^9}, {
   3.690581726953578*^9, 3.690581727545975*^9}, {3.6906594793757153`*^9, 
   3.6906594809167395`*^9}, {3.710203437824627*^9, 3.7102034397153482`*^9}, {
   3.710203900474841*^9, 3.7102039073105373`*^9}, {3.7102039850263586`*^9, 
   3.7102039905422616`*^9}, {3.710204054249302*^9, 3.7102040648975315`*^9}, {
   3.7102059550584917`*^9, 3.7102059645382934`*^9}, {3.710206037941949*^9, 
   3.71020604421922*^9}, {3.7155522054866*^9, 
   3.715552207044438*^9}},ExpressionUUID->"debf34b6-7935-4729-8891-\
519cc543a785"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"mr=\\!\\(0\\), T=\\!\\(0.0086`\\)\"\>",
  StringForm["mr=``, T=``", 0, 0.0086],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7102027189890795`*^9, 3.7102028043566093`*^9, 3.710204016443846*^9, 
   3.710204067413278*^9, 3.7102049121257467`*^9, 3.7102050949462175`*^9, 
   3.7104481349594774`*^9, 3.7104482886833277`*^9, 3.7104497589776754`*^9, 
   3.710450125260788*^9, 3.7135674670204134`*^9, 3.7135675203851147`*^9, 
   3.7148770562544093`*^9, 3.715145604723812*^9, 3.7152187280531235`*^9, 
   3.71555071441086*^9, {3.715897606554265*^9, 
   3.715897625336502*^9}},ExpressionUUID->"473e0560-86f4-47c9-ab60-\
0d00322bf59a"],

Cell[BoxData[
 InterpretationBox["\<\"mr=\\!\\(1\\/1000\\), T=\\!\\(0.0086`\\)\"\>",
  StringForm["mr=``, T=``", 
   Rational[1, 1000], 0.0086],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7102027189890795`*^9, 3.7102028043566093`*^9, 3.710204016443846*^9, 
   3.710204067413278*^9, 3.7102049121257467`*^9, 3.7102050949462175`*^9, 
   3.7104481349594774`*^9, 3.7104482886833277`*^9, 3.7104497589776754`*^9, 
   3.710450125260788*^9, 3.7135674670204134`*^9, 3.7135675203851147`*^9, 
   3.7148770562544093`*^9, 3.715145604723812*^9, 3.7152187280531235`*^9, 
   3.71555071441086*^9, {3.715897606554265*^9, 
   3.7158976285710444`*^9}},ExpressionUUID->"41db6765-b3e0-4690-ad0f-\
f7bafc7bae51"],

Cell[BoxData[
 InterpretationBox["\<\"mr=\\!\\(1\\/100\\), T=\\!\\(0.0086`\\)\"\>",
  StringForm["mr=``, T=``", 
   Rational[1, 100], 0.0086],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7102027189890795`*^9, 3.7102028043566093`*^9, 3.710204016443846*^9, 
   3.710204067413278*^9, 3.7102049121257467`*^9, 3.7102050949462175`*^9, 
   3.7104481349594774`*^9, 3.7104482886833277`*^9, 3.7104497589776754`*^9, 
   3.710450125260788*^9, 3.7135674670204134`*^9, 3.7135675203851147`*^9, 
   3.7148770562544093`*^9, 3.715145604723812*^9, 3.7152187280531235`*^9, 
   3.71555071441086*^9, {3.715897606554265*^9, 
   3.715897630098418*^9}},ExpressionUUID->"87da09b2-fea3-46f3-ae4a-\
d61b1ed54196"],

Cell[BoxData[
 InterpretationBox["\<\"mr=\\!\\(1\\/10\\), T=\\!\\(0.0086`\\)\"\>",
  StringForm["mr=``, T=``", 
   Rational[1, 10], 0.0086],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7102027189890795`*^9, 3.7102028043566093`*^9, 3.710204016443846*^9, 
   3.710204067413278*^9, 3.7102049121257467`*^9, 3.7102050949462175`*^9, 
   3.7104481349594774`*^9, 3.7104482886833277`*^9, 3.7104497589776754`*^9, 
   3.710450125260788*^9, 3.7135674670204134`*^9, 3.7135675203851147`*^9, 
   3.7148770562544093`*^9, 3.715145604723812*^9, 3.7152187280531235`*^9, 
   3.71555071441086*^9, {3.715897606554265*^9, 
   3.7158976315203643`*^9}},ExpressionUUID->"54fca0d9-2f08-4d8f-9daf-\
7ebafc0860fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0.0086`", ",", "1.`1.*^-10", ",", "1.1068731285879399`*^8"}], 
     "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "1000"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
      "1.4153969873117405`*^8"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "100"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
      "4.6453291283840626`*^8"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "10"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
      "1.2983435959865623`*^9"}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7158976331647687`*^9},ExpressionUUID->"e732ce6a-3b51-4bf3-8af3-\
d221d5ef40fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0.0086`", ",", "1.`1.*^-10", ",", "1.9839059884562963`*^8"}],
       "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "1000"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
       "4.8130574151423895`*^8"}], "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
       "1.4106665586577955`*^8"}], "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "0.0086`", ",", "1.`1.*^-10", ",", 
       "6.06082840433401`*^8"}], "}"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.715897623852092*^9, 
  3.7158976238989305`*^9}},ExpressionUUID->"c81de09d-92b8-4734-ba97-\
5d1814387181"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Rho]", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["10", "4"], 
    RowBox[{"g", "/", 
     SuperscriptBox["cm", "3"]}]}]}], 
  TraditionalForm]],ExpressionUUID->"8b17f3d2-92b7-4e7b-a49e-8560cb64a118"]], \
"Subsection",
 CellChangeTimes->{
  3.718403684150489*^9},ExpressionUUID->"b83c1bc6-716b-4dde-97e0-\
5c8a8d012a5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EdotHBvalues", "=", 
   RowBox[{"(", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0.0086", ",", "1.`1.*^-10", ",", "7.209375695520825*^10"}],
         "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "1000"}], ",", "0.0086", ",", "1.`1.*^-10", ",", 
         "1.0656904228288958*^10"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "100"}], ",", "0.0086", ",", "1.`1.*^-10", ",", 
         "4.79902524507274*^9"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "10"}], ",", "0.0086", ",", "1.`1.*^-10", ",", 
         "9.52510943432888*^6"}], "}"}], "}"}]}], "}"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7184037779777794`*^9, 3.7184037937150145`*^9}, {
  3.7184038330785418`*^9, 
  3.7184038369665146`*^9}},ExpressionUUID->"e1be7cd4-ddc8-4206-8eac-\
754cff346781"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eloss Plot", "Chapter",
 CellChangeTimes->{{3.7481177397007723`*^9, 
  3.7481177430775833`*^9}},ExpressionUUID->"72e5f570-7ef9-417b-98ff-\
137614e07c3c"],

Cell[CellGroupData[{

Cell["HB", "Section",
 CellChangeTimes->{{3.7152985532972946`*^9, 3.7152985575201106`*^9}, {
  3.7156320519555635`*^9, 
  3.7156320521155677`*^9}},ExpressionUUID->"432242ed-de97-4b19-98ba-\
a21688392628"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EffEnergyLossLargeHBmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EffEnergyLossSmallHBmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.710447133841767*^9, 3.7104471898785725`*^9}, {
  3.7104488769802904`*^9, 3.7104488788553853`*^9}, {3.7135688096689606`*^9, 
  3.7135688096739645`*^9}, {3.714300646472389*^9, 3.714300649512767*^9}, {
  3.715634380153827*^9, 
  3.7156343831275387`*^9}},ExpressionUUID->"44557a59-a8bf-44e6-bc26-\
d790a817555d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"(*", 
      RowBox[{"Inner", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"linco", "=", 
       RowBox[{"695700", "*", "RHB"}]}], ";", 
      RowBox[{"(*", "km", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"rinco", "=", "linco"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"\[Lambda]inco", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"lambdaHBvalues", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          SuperscriptBox["gNN", 
           RowBox[{"-", "2"}]]}]}], ";"}], "*)"}], 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedInCoDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EdotHBvalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", "2"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"(*", 
        RowBox[{"Outer", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"loutco", "=", "10"}], ";", "\[IndentingNewLine]", 
        RowBox[{"routco", "=", 
         RowBox[{"loutco", "+", "rinco"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]outco", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"lambdavalues", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          SuperscriptBox["gNN", 
           RowBox[{"-", "2"}]]}]}], ";", 
        RowBox[{"(*", "km", "*)"}], 
        RowBox[{"(*", 
         RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"EffEnergyLossProducedOutCoDensity", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Edotvalues", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           SuperscriptBox["gNN", "2"]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Edotgammavalues", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}]}]}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"decay2", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"decay1", "=", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "loutco"}], "/", "\[Lambda]outco"}], "]"}], 
          "decay2"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Large", " ", "g", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"intinco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], 
         RowBox[{"(*", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"rinco", "-", "r"}], ")"}]}], "\[Lambda]inco"], "]"}], 
          "*)"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intoutco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"routco", "-", "r"}], ")"}]}], "\[Lambda]outco"], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intsur", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intsur2", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossLargeHBmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{"EffEnergyLossProducedInCoDensity", "*", "intinco"}], 
         ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Small", " ", "g", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"intinco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intoutco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"intincr", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routco", ",", "rincr"}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"intoutcr", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rincr", ",", "routcr"}], "}"}]}], "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intsur", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intsur2", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossSmallHBmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{"EffEnergyLossProducedInCoDensity", "*", "intinco"}], 
         ")"}]}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "EdotHBvalues", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"EdotHBvalues", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710442832830781*^9, 3.7104430117235756`*^9}, {
   3.710443053247574*^9, 3.710443089347694*^9}, {3.7104431337297435`*^9, 
   3.71044313855811*^9}, {3.7104472930676327`*^9, 3.710447295802108*^9}, {
   3.7104476586808586`*^9, 3.7104476871419473`*^9}, 3.7104477198210144`*^9, {
   3.7104478960083513`*^9, 3.7104479362739763`*^9}, {3.7104479701804256`*^9, 
   3.7104480543211417`*^9}, {3.71044860995324*^9, 3.71044870144753*^9}, {
   3.710448846196802*^9, 3.710448851243931*^9}, 3.710448888950297*^9, {
   3.7104774639076657`*^9, 3.7104774685954113`*^9}, {3.7104775990405397`*^9, 
   3.7104776036657763`*^9}, {3.7104776462321186`*^9, 
   3.7104776515136395`*^9}, {3.7104791131529016`*^9, 
   3.7104791145123453`*^9}, {3.710482235003176*^9, 3.710482236893895*^9}, {
   3.713214315967517*^9, 3.7132143262173505`*^9}, {3.713568068336277*^9, 
   3.713568102168832*^9}, {3.7135685797631483`*^9, 3.7135686391787586`*^9}, {
   3.7135687020156493`*^9, 3.7135688096439447`*^9}, {3.7135700686014137`*^9, 
   3.713570083415289*^9}, {3.714288597814248*^9, 3.7142886932341423`*^9}, {
   3.714288761491887*^9, 3.71428876402429*^9}, {3.714289010840177*^9, 
   3.7142890194787397`*^9}, {3.714293584922245*^9, 3.7142936148638678`*^9}, {
   3.714293760061796*^9, 3.714293763389772*^9}, {3.714300681411557*^9, 
   3.714300733525639*^9}, {3.714301044801138*^9, 3.7143010962136507`*^9}, {
   3.7143011808847713`*^9, 3.714301342838813*^9}, {3.714301451516445*^9, 
   3.714301454083407*^9}, {3.714301522402938*^9, 3.714301545500605*^9}, {
   3.714301580659768*^9, 3.7143015955026217`*^9}, {3.715298265043383*^9, 
   3.7152983415383773`*^9}, {3.715298432331648*^9, 3.715298467468073*^9}, 
   3.7152985829130383`*^9, {3.7152986385291157`*^9, 3.7152986550111017`*^9}, {
   3.7152989592229195`*^9, 3.7152989658863544`*^9}, {3.7152994042826157`*^9, 
   3.7152994065231147`*^9}, {3.715299796745262*^9, 3.715299824446726*^9}, {
   3.715634388030487*^9, 3.7156345208206673`*^9}, 3.7156353470686984`*^9, {
   3.748117905147875*^9, 
   3.7481179151323996`*^9}},ExpressionUUID->"92a31a3b-e735-4279-861a-\
090beaea6140"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EnergyBound", "=", "10"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"(", 
    RowBox[{"erg", " ", 
     SuperscriptBox["g", 
      RowBox[{"-", "1"}]], 
     SuperscriptBox["s", 
      RowBox[{"-", "1"}]]}], ")"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallini", "=", 
   RowBox[{"1", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallfin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rangeupto", "=", 
   RowBox[{"2", "*", "EnergyBound"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr0plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LogLinearPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EdotHBvalues", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}], "*", 
         SuperscriptBox["gNN", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{
           "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=0 keV\>\"", 
            "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Red", ",", "Dotted"}], "}"}]}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "smallfin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr1plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LogLinearPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EdotHBvalues", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}], "*", 
         SuperscriptBox["gNN", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{
           "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=1 keV\>\"", 
            "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Red", ",", "Dotted"}], "}"}]}]}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "smallfin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr10plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LogLinearPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EdotHBvalues", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}], "*", 
         SuperscriptBox["gNN", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{
           "{", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)=10 keV\>\"", "}"}], 
           ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(rNN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "smallfin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallfin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "2.2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr100plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LogLinearPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EdotHBvalues", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}], "*", 
         SuperscriptBox["gNN", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{
           "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=100 keV\>\"", 
            "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "smallfin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.7104491299761534`*^9, {3.7104492413240824`*^9, 3.71044924804045*^9}, {
   3.7104492957125487`*^9, 3.710449326385598*^9}, {3.7104493644800425`*^9, 
   3.7104494666864915`*^9}, {3.7104495117170944`*^9, 
   3.7104496087443967`*^9}, {3.710449860018058*^9, 3.7104498601743245`*^9}, {
   3.7104503663387623`*^9, 3.7104504080111933`*^9}, {3.710450455888725*^9, 
   3.710450470938306*^9}, {3.710450641728633*^9, 3.710450642259918*^9}, {
   3.710451004430475*^9, 3.7104510768951583`*^9}, {3.7104515029141006`*^9, 
   3.7104515254786644`*^9}, {3.71045161557127*^9, 3.710451631377138*^9}, {
   3.7104777015122185`*^9, 3.71047770296542*^9}, 3.710478902342085*^9, {
   3.7104789481288805`*^9, 3.710478952769738*^9}, {3.71048199793436*^9, 
   3.710482043423835*^9}, {3.713214054949439*^9, 3.7132140656165476`*^9}, {
   3.71487774665589*^9, 3.714877755846144*^9}, 3.7148780027378087`*^9, {
   3.714878040573619*^9, 3.7148780491407585`*^9}, 3.7148780796197543`*^9, 
   3.7148781108403273`*^9, {3.714878179717187*^9, 3.7148781878738203`*^9}, {
   3.7148783342554607`*^9, 3.71487835172511*^9}, {3.7148816566892457`*^9, 
   3.7148817014643145`*^9}, {3.7152148555143814`*^9, 3.715214856200635*^9}, {
   3.715215709116605*^9, 3.7152157096271152`*^9}, 3.7152157451529922`*^9, {
   3.7152157842965326`*^9, 3.715215819215147*^9}, {3.71521595460534*^9, 
   3.7152159775702667`*^9}, {3.7152160196324635`*^9, 3.715216047512081*^9}, {
   3.7152198969938693`*^9, 3.715219898201106*^9}, {3.715220379852536*^9, 
   3.715220381565312*^9}, {3.7152230245263863`*^9, 3.7152230283252077`*^9}, {
   3.7152234364004297`*^9, 3.715223453030964*^9}, {3.7156350233782597`*^9, 
   3.7156350341263137`*^9}, 3.715635359789436*^9, {3.7156641115218153`*^9, 
   3.7156641572279263`*^9}, {3.7156641957322817`*^9, 3.715664260862129*^9}, {
   3.715666193405053*^9, 3.715666272546918*^9}, {3.715667032800357*^9, 
   3.7156670330877743`*^9}, {3.715667351933448*^9, 3.715667378545062*^9}, {
   3.715667432069517*^9, 3.715667465483762*^9}, {3.7156676916368713`*^9, 
   3.715667706910944*^9}, {3.715672645330112*^9, 3.7156726489948587`*^9}, {
   3.715896171838025*^9, 3.7158962399504213`*^9}, {3.715896384793759*^9, 
   3.7158964310458384`*^9}, {3.715896507872445*^9, 3.7158965130031247`*^9}, {
   3.7184039176151595`*^9, 
   3.7184039343007565`*^9}},ExpressionUUID->"581dfd15-c64e-4972-8541-\
5fa42890b2df"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mr1plot", ",", "mr10plot", ",", "mr100plot", ",", 
      RowBox[{"LogLinearPlot", "[", 
       RowBox[{"EnergyBound", ",", 
        RowBox[{"{", 
         RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "rangeupto"}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", "Black", "}"}]}], ",", 
        RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Opacity", "[", "0.1", "]"}], "]"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", "\"\<Energy Loss Bound\>\"", "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\) \
[GeV\!\(\*SuperscriptBox[\(]\), \(-1\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(g\), \
\(-1\)]\)\!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "smallini", "]"}], ",", 
         RowBox[{"Log", "[", "smallfin", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689574037489246*^9, 3.6895740562817717`*^9}, {
   3.6895741350222654`*^9, 3.689574158905187*^9}, {3.6895743110500774`*^9, 
   3.6895743313556137`*^9}, {3.689574367288571*^9, 3.689574369234869*^9}, {
   3.6895751413972483`*^9, 3.6895751423869066`*^9}, {3.6896167550403547`*^9, 
   3.689616758464637*^9}, {3.6896168086569753`*^9, 3.6896168275715866`*^9}, {
   3.689983302895314*^9, 3.689983310333274*^9}, {3.6899833691364756`*^9, 
   3.6899833975964475`*^9}, {3.690580383302699*^9, 3.690580435177188*^9}, {
   3.6905842248800955`*^9, 3.690584231601562*^9}, {3.6905936631576223`*^9, 
   3.6905936647897067`*^9}, {3.6905947349231377`*^9, 
   3.6905947350512247`*^9}, {3.6905955204036074`*^9, 3.690595520867916*^9}, 
   3.6905966678800464`*^9, {3.690596794214791*^9, 3.6905968036980953`*^9}, {
   3.6906600596264973`*^9, 3.6906600619290285`*^9}, {3.6906601849067936`*^9, 
   3.6906601887543497`*^9}, {3.690661193936146*^9, 3.690661194239348*^9}, 
   3.7101997271020145`*^9, {3.7101999237391143`*^9, 3.71019992556734*^9}, {
   3.7102000439271092`*^9, 3.7102000440521464`*^9}, {3.710200132349904*^9, 
   3.7102001325842896`*^9}, {3.7102002268289614`*^9, 3.71020022701647*^9}, {
   3.710200332039609*^9, 3.7102003321646037`*^9}, {3.710449598087611*^9, 
   3.7104495981657343`*^9}, {3.7104504145740247`*^9, 3.710450434946019*^9}, 
   3.710451052933996*^9, {3.7104513480867634`*^9, 3.710451351461993*^9}, {
   3.710451493728667*^9, 3.710451494431816*^9}, 3.710451548103115*^9, {
   3.710451688572081*^9, 3.7104517187748394`*^9}, {3.7104517630713663`*^9, 
   3.71045177332302*^9}, {3.710451810048827*^9, 3.710451820042218*^9}, {
   3.7104519135713005`*^9, 3.7104519740267625`*^9}, {3.7104784902589426`*^9, 
   3.7104785210175915`*^9}, {3.710478560194743*^9, 3.71047856828955*^9}, {
   3.7104786661668353`*^9, 3.7104786931455507`*^9}, {3.7104787969076166`*^9, 
   3.710478821966126*^9}, {3.710478853857819*^9, 3.7104788851091995`*^9}, {
   3.7104819905795565`*^9, 3.71048199100491*^9}, {3.7132140181048837`*^9, 
   3.7132140195588455`*^9}, {3.7132140499120855`*^9, 3.713214050599538*^9}, {
   3.7135691391663904`*^9, 3.7135691671760693`*^9}, {3.7148777639246826`*^9, 
   3.7148777709592314`*^9}, {3.714878286587407*^9, 3.714878302798788*^9}, {
   3.7152158920546083`*^9, 3.7152159417847013`*^9}, {3.7152217934641285`*^9, 
   3.7152217958321314`*^9}, {3.71563504451245*^9, 3.715635051350939*^9}, {
   3.715664197528644*^9, 3.715664198342579*^9}, {3.715665742356286*^9, 
   3.7156657660601063`*^9}, {3.715665858417411*^9, 3.715665868106339*^9}, {
   3.7156659208951283`*^9, 3.7156659983710003`*^9}, {3.715666029612316*^9, 
   3.715666031546075*^9}, {3.715666097242042*^9, 3.715666097989956*^9}, {
   3.7156661530238657`*^9, 3.715666184046451*^9}, {3.7156662248768167`*^9, 
   3.715666225508334*^9}, 3.7156676803711863`*^9, {3.715672638912396*^9, 
   3.715672641085264*^9}, 3.7158961701947317`*^9, {3.715896399975031*^9, 
   3.7158964007094507`*^9}, {3.715896446044651*^9, 3.715896448196453*^9}, 
   3.7158965198462687`*^9, {3.715896622061861*^9, 3.7158966257157364`*^9}, {
   3.718403947665971*^9, 
   3.7184039751491637`*^9}},ExpressionUUID->"14dac1d0-d79e-4d9c-98af-\
035aa9d7531b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  TemplateBox[{GraphicsBox[{{{{}, {}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          Dashing[{0, Small}]], 
         LineBox[CompressedData["
1:eJwV1nc8F973B3CF7K1ERXrv9xvZhLqXIqpvFKnsUkQiyghtFJUdZZOVnZ2R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          "]]}}}, {{{}, {}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwV0nk01V0XB3CRjJlS6Zah7nyvhExJ7V96RCpJJRGJyCzJTFFkSOaQMkVI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          "]]}}}, {{{}, {}, {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{0, Small, Small, Small}]], 
         LineBox[CompressedData["
1:eJwVVnk01l0XlWSoKEPGB888iYSo5Dk/lIxNFKEyJSJRGkhKSigqIipDlKIy
pRKVYxYlMpQp0kDCq8zz5/vnnnXX3mufffddZ91LcTq66yA/Hx/fkoXl/7WR
FBUdfk8FHwRrhxdPfucd5t1p5iar4OobtXeNVv3g8Tncl6tJVEFttbXxf9V/
8FRTXyQtu6uCtFtXyAVuP3ghnLbHV2NVME6ic61C6w/eBm16WeQVFZRxbIgy
L/vJS9z+YiTqhAo+1rEOHX3Zw9PyKdLR9FXB9omYnJQvPbyaqCr/hmMq6CS0
pTNgsoc30dTKJ+WtgqGC+4hXur28nfbzy2MOq6DfkOK4TUkvT8DdmHHrgAoW
d/wz8Pzym+d+oXX3HRMVxOjBTc85/bwu3Rp+JWMVPCCfg5WW/Tyb0cKsZCMV
tF7sqSQX2M8zdksQSTNUQdPO351+Df089jaHN9l6KsitL+jWCxrg9cr9oles
VUHf5YKz9N+DPLecv8NDcgv+oz0c7owN8boOdycfl1VBu203i/+t+MuzoTdY
jEmr4KDb6rmjnL8841t5D6clVXATn05/u/1fHvvsKTtBMRW0Ok7tCin/y+s1
ni1R4FfBAalPrtsS//HcuoSjjPq4SJG23W1zdIR32ErwYncvFznq52W+XBnh
eVYtPhnYw8VPfwLizj0a4Xlnz+198YOL5zrn84y6R3inz49QmJ1cFA+1PFNo
PcoLI3flLGnk4quZsb0+pmO8DIeX9WVvuPhm7+jy7B0TvCeNeaUOr7kY5jPB
iD82wcs0zn0+U8BFMUpLWM7NCV6u+tN4rXwuBtk6bvRpmeAV8qU63s/lYlvP
0quaByd575Mj/wY/5OItWmDU/KUp3kDXQXHDGwv8wqWctMEZXmym8/zPa1xc
8Wd/gJb0LI8IcBwIjeTi4bS9Pyb0ZnlRMvve1V7h4lGKuzwjcpa3fptVkG0I
F6XE12+TXDvHu1Bo8NfnDBc/bhNLCQua58nGKtcnH+RiinkW+xJrEZQ4KxYZ
unDxr9I/nUneIvBYq/D0lxMXPdP/WEfsWQRv30uHrXZY4B+/7ScdsgicF4vp
59ty0UVlo1LOr0WQ6T2T/XE7F6/J80LXZPKDoVnL9bkNXKxLW/n6trUA1Ga/
7Q1ez8WXUPmm8oQA7JW+T4jocJH40HSBclMAjn7zGpLU4qLAlwkH+3oBuHNK
YAdHjYupxqNVYxZLYDh1zQorKheH/HqPTm0XhNSZSxHpS7n4fQu5TtNPGNSc
PH6qiXCx/m7g46AEYXhVuUMvT4iLZpPHHZeUCMPHKIWBtwJc7OtgJmQtE4Fp
do554xwHHYabVOPuiYDl7vZl8/84OD65TIr/y1JYnKkRbtXGQQlv75IYH1GQ
raWzhls46G8s+G3PbVFQG5Quu/GFg5oXo9x2lIqCjdr0bG0TBwubzP4MrBKD
J5mlPiZ1HAxP0HZpeyMGVllWe3nlHLzEULFzXr4S0rJPstlZHKwhhr1jAsWh
sM6tvOIpB22Ds3zfx4pD3ZCt08EnHPx0uHSGniUOU+pwNyWdg6u4ZZa6XeKw
PUdopeJ9DuoMCBL8myVgIiduXDyeg8nnhfloEpJg8qygYvoCB+1FD50XrZYC
wuPmh4AgDr5Xol3h/ZYCbZpX4+w5DoppOjolCq8CejSlez6Agxkn0q/92boK
5o+Fzi4+xcFlSsFPS6tWwXONPVrLPTgoTfeMz2iQBkru33skSw6W50zpH1op
B7KHax4l7OSg4bfHG/m15UCM+iBLaQcHWSIHkprs5GDmhs0bsgUHnZJ65pmP
5OCzT9EX+lYOVg9sPHfWUB4i1kasUNXlYAV+XmN0SQEms9ln9Wgc/Pgora5S
RwniSvjPl1MWcBvbFaYuSqDd2H7BgszBzzPD7aI3lODY+PXQfYoc1Njz8KHd
HyXo05uMPivDQWr0zFP5VGVorX6X8WYZB3c/Gp98e40MBT8Of9EbYaPTxPIl
tiwq2Ixtbiv/x8YfZoG6MgZUGBNS/mrxl43e+70bp+2poKHS8H3fIBtlnXWk
N0VTIcNH97+zvWy8NVRslLSIBrfnlgm+bWfjv79XftF/0eCM7FNNXjkb+7eY
Svz4yID7P6LPdJayUWSP9tnWAQa8z/YvPV/CRkZ50cqpZUwgmRhblhaxsThX
+eZzYya89vt+zLiAjfXidtvoZUyYbZXL3ZXFRjfh5IeSpSw4lxCifiiejZ9d
HQO+d3PgkfuR08JxbPyyXj71mCAX6tZZYXosG8/4hKdocLlArqXs6I9mo0vS
rvVGx7iAc6+P+kSyMVhcQrVUQAUWOQxnnglmY8IArWOH5moIpjqoXj+yoCeZ
65yXrwZXQ9Q6JT3Z+DywvdfvlxrE9s1cv3WYjduP1yYFS62BjNz4kcRDbDxU
L7zxoM8a+GTQUPjUkY2LnCXWasuoA9nZyLRmNxsfFK81Hm5Vh9epqw8J8thY
HWgzWB6oARVC07Lhm9hokCq7zuq2BtR5vKsW1WVj0cM/YcteaMB3TVe1VevZ
aFRYt2tsQAOWliWN0jQWzseqZ5ce0ASbHxIX9ZlsHOr6vdPHTAtG6ZPJAWJs
7L2m1Ty4WRtCDRtvyYmy0XXs1NNfztpAcsqKfLGMjZy/djEiwdqwOelgwJDw
gl/DnyH1xdpwU+6TtctiNqbXeER56+uApthjMfMJFqZv2eZFMVkPPuP2AQrd
LAx8G+4iHrARBKTXH8/vYqEddejXz+SNEKcleXh3JwuTPnxKHijfCOjzzvpa
OwtlL1h/ubVSF1b2r9Nc/JmFfe8UNhx4pAtZXWJ9fTUsnO+YoE192wQD79C6
4PkCflNmrd85ALbBXdP9eSy8rHlS3z0DwKXglB7/MxaOBJNbo5sAWjPUaKbZ
LKQeH/9rLk1AxZW7gy0ZLDx+kSfzyouAZIvTlyaTWJjfuLvVgqEPu+rXPFsf
zsIbZ8ScYjIMIMJkWVp7KAt/bym+IFRmAFXFv+LOX2bhlOJJy7sdBsDLTQis
usjCPWJmJWrihqASvczU5hwLd0dHic/4GYLA7p6uU74sbLZwU3PetRlefkkU
e7l/Ia+uSdlKZSNo7HX00NvHwp8nvitdIIxgaIJeVWrHwoNV5dePOBoBV+5x
UJ0NCwdM3D83pxpB4t6XI793sZDmodo1xd0KF1s/tpK2srD9Pl/ZOwNj2NnO
9/DCGhaaRPUuv3fbFLz6SxeLqLHQ9KRJ4UyxKYTPhDhcW81C/qTM1KjfplBG
EpW/y2FhjXXMGa8NZrB+n1zEcxoL1Y+bNfzXZgZKX9ce75Vh4Zf757mHVlvA
n04n2Ma34Ofa+jN5s9shKkPj28AcE4nd+gUDUjtg/Qn+4IhZJoablGUqq+yA
kKUpFe+nmHjiWf3DTusdQF33zcJslIkX8muDGnN3gG34AXvjPia6Fug1v/Ta
CVVa9n4GjUx81b0n6d78Ljg6r6LQ/YmJ9meuUlvlLEG6evp1UD0TB43nmrS1
LMHlwB2+4lomGu1LjdnnbgnzYa2X4R0T3Y+cnD/YZAnanTaxm94yUWfj8+Rr
eVZwP2z3M+1HTOwX3Md5e30PrO5fXpSfxsQNGku2XsjdA8+3lVVvfMBE9mKv
P6cb90CFpGY3L4WJHtwD43Oy1tCbsFJ8690FfeJZwMn71qCaW+NlfZ2J6ds0
i63LbeBFqz739GkmqkP3lPJaO+DpTa6bOsnEwq3UfXV77aAyKVs/4MQC/6Fs
ypsLdvDFRXnv+WNM3HRISX9Hkx1MDc5cDvVkYkevUf+Bs/bAW5z/M86BiWoN
Wy+fadkHlSpq914ZMzFe6ayAipMDjPX8fGSwlYm8yKpBXX8HYN5PyK7ZwkTL
8TkN7ygHCCGJYocBE+uvr4k3LHUAI9H+r4v0mKgvGpBwh+kIZYPpJNO1TKwT
F4mAEUcoyWHEtcox8f6z7I7OJ87w70hHkrPswv1GaD6seOcMVG7Mw35pJpoe
n/jx+ZczBKUIvJyTZCLfLemX/hQXIKK/N1HFmEjmP5pYFecCRb73JD34mair
VTf85tpBeK2jeG26j4GP8iXP/ko+BCczv7Ul/GZgM3nylGHxIVBnpLGJXgba
lIdWvP92CO5LrCm5+JOBo4sbdx6kucHVAWJUtIuBTm3JLXmP3MAu1cWO3MRA
+WPWYQKv3WFK7AlrSxEDWy+fMFsj5Al5l7x9e94w0E6kpTdK1RO8ZrSKw14z
cEztvbyKlSd0/35jW/uKgRZzTfZT9zzhXdnHCOs8Bh7atncXiTgCcf7Dw+7p
DHzfob4qK8QLdH5txMhoBjrSV4/HJnnDp5FfJyWjGHgsztHINN8bvBZHq8Zd
Z+ANBVMTar03pJH/3L4XwcDHs4826y/2ASm7OyfyLjNQbm0qSd/dB4Y+TnNb
zzBQtYBe4LfpGGS8eh3DcFnIw+jTLY9FvmBU5Wae4cRAKnvEk6HsC9+apRav
cWSgS7LbkWV6viA74um9fv+Cnrn6uL2fL4SoKZqZ2TDwBIfPV3HEF5xTz/L5
mDOwpio7dPu/E0CK4Hm81mLgRNI/UXfJ02CwZ9zVVpOBUgkM+xqt0+CmnO00
sZaBH1d8GrHbcxqe5VBstdYwMPJNtqDI7dNg2ixg8oTDwK+21ZXxND84pVzD
vKu0oDdsV/YR/OFTjnX3GWEGstqvKPkkBsCE/8qvckIMNM1xVSBXBIDi5nct
L5cwUEevV0lwMADcmjfWD/MzsCI6wOM07yzMTymixywdr/zyj5j7dhZWb/6R
YPePjiLbT/c3aZ6Dy83ee3Xb6ZjSfOzHKf4giNQRLypspSOzs31SiBQEsXE5
9E0tdKxx5fd/uy4I7tv++29TM31hHiruJbkHQcnX4yG8OjreeskbXd8QBDO/
Tj7TL1voNz4zP/30wsJ/KUDU+Akd1XfJqvsFXwQ/G8XjVRl0lMg5YGWRchHO
v3rzxTidjutlt33YXnwRrp2ZSzVJoyP12LLGrvmL8GT+3EazZDrOVAf2bzx3
CXqEgg9tu0lHr489LmKXQ8BeNqzYKoCOZI48xeBNKCxt4NDa/enoFy2oW/It
FF5FVF909qPj5UlizWnBMJBevNz42Ek67tr+60fIjjCoH4isveZNx2c9j3et
7wkDo9KbbdUudFxhOLtGU/kKqHsljxIWdCwsoK7vLoyAr2x96yozOnbvDK/F
ngiI+P4tf7spHRPVo5W6JCOhz4YWsH8rHfcpiR/u9oyEB4Zp/AH6dFzbcsqQ
j3oN5OWerHi5jo53P+QWnTG/DovLXnJUlei4XGuTs+XXG7Bpw8G6DyQ6ym24
uL1v7Ab4Zkqc8lJYyP97kETqiij4FXekLEt2oV8B9bO/fhRUHaEd0JCkY499
7oWqtCiIlLl2U0eYjhc+tp0SPB0N8h6u8/r/aJj0hnvIQzsGLLsk07qHaPjt
e63XXcsYuLq72Dz4Pxp+rnVNGfWOgVkg3S7rp6E4fj1MeRIDXVKftLb20NCz
KzXJhR4LD97qHTZvp+HWwYCIGtItUJdY1bSngob81m4phWrxYKqc8bOljIZR
9WvP7rCKh4OrYcy+lIbhleVHFP3j4baRu4wz0jBAPrbToSIeFp95s/doAQ2D
OneZ33K8Dc3fD369nEnDsdPSVLHUOxDw/EVPfiwNPayMXyRYJUJsidmEbgwN
dXOWW34LSoScj13CRdE0nAnID3DLSoRfv5dyy6/TUPNr/FLDZUmwXemAZ304
DZm7XDdpVSQB9bLQ39+BNFx1NJKdcz8ZKm1spuQP0bBblN9txDAFPMlT218e
pGEyvdDXdV8KrOy988DShYZ3ZRgj0ydTwOZU546rjjSsnPu8MiojBfpiXB/O
2tHwicWxDd6SqSDW4GvVtYOGBWfU+8n9qbDb4kbmg400VL2wqr+y4AFMSWkK
GGygYaRT4SHRlgeQ2N6496sODUtuM1acHX8Avzxkl8iso2GP8K33bVppcDo8
yS50DQ39ihSDE3LS4G7lU2EPOg29Y6amXJ89hO/61U7qYjQ8eepo4fuWdFBz
9sxrWL6Q96UUL/nZdPC/KCZ4ahkN3fu32cSRM0Ciclf6G2EaLj/2vpnhlgGE
edt/potpKB2oWh05mQGJe/oDDk5Q8dKBdsFGxhOw9RC7dbubiukORhsU0jIh
7Wp2r943Kr48x3Ec+5gJ/57u2vitk4rM9n25S6cyIWwotoPVQUXZ8oMiXduy
IP+EMv35ZyraJ0qpGU1ngfR59ZyP76n4JHO/Z2pWNtTf3FUj8JKK4+17gzVU
cmHOoj0k/DkV7worCykb5cJqIVeDlXlUXNJQ5q3pmAshfn6vFHKoWN0Y2t14
Kxc27U9+qPGYir4uMh/4hJ7BQ9ZgsEMSFTF4yTaNgWdwtiBs0+vLVPSZro4q
bH0OGcclJ/RDqGhSYWSmNP0cvqxOeFZ5kYp+xN1FOQovQCMpm9sQtODf4MXF
Q/teQG/wZ9m+M1Rc7iVQQf7+AiwtGKMy3lQMAdMUgYmXwOnCp8dtqGh+KY78
xKQAuiytMyWsqajbitkCXgUQVzmQmbObinbs60HXogpAMEs++79dVAyzOjq9
qb0Afpz1zfWwoCKN5rRo3qcQkhXYL50NqPgKFKn7H74GWetraLmaivGJ5wej
dYugrppR/I9LRdJiwZIS1yK4zHtdfIOzwFelm6pGFcEY43fJRyYVBSY/lrz4
XQSNIwblZhQqzlQWb/pkgXA9auydofQC/krj/e0lxSBUu69Bk4+KbmfLlGsj
SiC5pU3v+RwF83Qadyakl8DGn3sfac9SsG3GQyO2vAQ8Z3af3TBFwdPDJyeX
zJVAHXcbC0YomKXheeWHdynEX+adMe2loNlJ433N+8tARV+Z5lhHwabz/atc
91VAmXlCRHctBU2dpcP/BFbAfhuFCecPFNyzzG9TanIFXD8q88G1moK+KtFh
GT8qYCRhxSnPMgoqS99WpBythDdT89Wn8ikYFhTs+S+iCrbndR2LTKZguIec
nsNoNVyXO9AinURB7rOHv5cq1kBdYAckJVAw5mDV8H+ba2CHSevy7NsUjDpS
evpwTA3s+tqQVn+Tgn11Z99xN7yHPcKVrVJhFNSOzbNgXv0A9vZPDe74UPBW
peZOk7V1cLdYJZ3mTcEzekezSCZ10MHMWPHEi4LU8M0kScc62P83rf21BwXd
3PcNud+ogwMhySe/HqTgrIPDhvLhOnDKjs6g2FKQLyFC0LGoHtwF/CUeGVDw
n75jw7PjDaBFX/LWRJ+Cya7aT10iG2DO8Lr7H6BgpOBT5sb0BogOTkM1PQqS
XSuKLTsb4A1/g9dzHQqG3njH3mrRCOKLVteUrKZgnKof1V69CV7NdgR3SFPQ
oOvTdL7UZ7io6L7m3CoKqi1/eNNF6zNs0xtpJUtRUI7KS9G1+gzfA5ZquIhT
cOWHsKVHbn4G0Rntrr5lFPRvdk3/Lv0FHKeubZrgo2DhRZNFe+gtIDKuPyrx
h4xW5pe6Vji3wYvMvKW3fpMxfqnWl09X2sDJlUVW6CXjqHOL/6e8NihoWm5G
+0lGt9rX3DChdjic9zlZs5OM9x4c1v6a1Q7vfY6YWzWQ0XTG+cPp5V8hsj8u
NaZwAc9X/SYa0AUb7y97JVdARv+9Vo2xN7vgl11gbUI+GXNSKs02P+0CXo3z
5IPnZJy+ZHZPtLML/ktX2/4ii4wcm7j+A5u/wY5DZVPNqWSsJ5UYaEl3g2T3
fztlr5JR1PFEkM6X72BqdfTJ83AyHv6r41o1/B3OVwwKWoaRMXH0Ucy5FT+g
P2OgMCKEjNdupqY7bv0B5cf/MBYHkXH/5K2wqfwfcGpJz+TACTIKfvPgZaX+
hDb213ulB8iobyaw+nlcD0jc2TfjsJ+MM+ZNRgGvesBYtGPPnD0Zv6Q/+e3d
2gN5f9uWbbAlY9il0rLvpF6IKGg5kWlFxpsjOvVjqb0A5k0m8SZkVFOzPbqs
8DekHn3/10uTjGcu22nUiPXDeV1zY0kNMr5bOfd2Xqsf9gu9T3ypTsbW9cd2
utn1g3xSjRmfGhllD4elNj/qh+u11Q9usMkIjUUNa4wGIED13d48RTI2nrd2
kroyCFZ/yosnhcgY/PluaEfSEGi83CKbKEjGq61bb51/MQQrgsu9DJaQ0Zj+
9bTBhyGoli9XuMJPxj+1vfa06SE4fzP0z/opZdzw84PFfpu/YLPrkmXgD2U8
s3XPm6+y/0CkNpAm8koZBwI7wrc8G4bQGIv70i+Usdc3ptOpbhgE95EY9GfK
KLP0kO7jgWHg73/FhKfKONi+UugtewRmREY5J+4t8HuJqX/JIzC4xUP9W5gy
/ppa0dcQPwqNb6z1Xtkqo504oWOZNQ67LjHfVlgro9IfjRVWn8ah3nyU12il
jHco3JTQ0XGobYsi/tumjNbvXFQiN01A5eQHQ4ahMlY2JRtKfpiAgnWbTW+o
KOPYnvwa04lJSH6qbu0+o4QP3ba25vjNgEafrFP6pBL+3SATPpw8A+XMRUd+
jymhxuNIG4+qGehLqr/g/lcJgw3MA+ZkZkEr6lim+y8lDDUJpRS+moV3J/OW
HK5Twm2+XjvqhebhH6zPO3xfCY863T67s5ePuBhALsq4p4TT0z+jk+f5CJlX
wtV9iUooviP4/QqZRcQmjZbOw/FKuHyUtme70SIihO6/zCNSCXc7BuVapy0i
5EVeO3mcVkKx0ndxzz35CcNPIO5proT1yydThyUFiDje+H/eJkqIbmTB8bUC
xGBGZu0JIyW8Rnm6hbVDgLgdrHj1HKGEhEii+4oIAeKf1rRgtJYSypicf7ZE
ZAmRfOvFzCuSEm5w8l9VKSJIzNmr9goNKCLv9kXFeHVhwurdj4rlfYr4r3aD
cImVMJGx7u4D8R5FDOw9z0fxEyb2iC1zVvimiMjw2XehRJh4WtTbodakiFBG
e9NmLULYU+837H6jiK0KZuYaEUuJgh75otQIRbQzS8RPdFGC/u4Pqy1cEXPj
mj4HWogSkRmvr0uEKuLn3c05zidFCacj+52CLihiy4Wzf75UiRJLh+8tOXBK
EcN78zb6e4sRtnNsc3lHRexMPfurs3oFMS2l03JdSxGjz7DUjazFCdcxIYOq
tYp4y3zonN9RcaLu85eMeTVFbEjMi6m9LE7cv+0f4MVRxIn3kx+/5osT5uS3
yuZKC/pM35d3SRLEXZUtrkLCiqh8o38wv0+C2GRgOXy2jYQXek1Vm1OkiJFm
ulXpFxJCulOjeJEU8dRjLE+4mYQS6b0Kvm1ShFJM/MnoOhK2POk78FRqFbGo
t3PyUTkJ+4ztYyZCVxEVEZ58jVkklDQyOEHxkya2t1wS5V4k4aR3dbapnywh
7GXtdTSIhOMpzv4Vt2UJ5Od8zAsk4bMQR0nv17KExur318GPhG2D0ZkWfHKE
1DkJqd1eJFzypM9vQ7gc8YWeJH/ehoSd11sFlj+UJ5y881nNq0lIEjW87Cuo
SHzV2mvfxSHhBM90JGytImE7OXm9j0lCxdnvVp32isSuC7pTc2QSTretPGKW
p0jo33z7nrVqQa+TFKjpqkSQ88t8/GYVUMSbSotvViY65+sKSbUK2NOxOXbz
SQphW+YzxKxRwNiVy5erX6cQzaESjLVVCujsoTGtn0EhasWtIreUKGDjGkdu
61cK8Zb22cHrhQJurLUgd5tQicStHUswUQFtFBNYF1k0wv7a7+3ORxUwJfbJ
kmJ+BtFflSqW7KmAow4/V7UpM4gA/v0f2t0V8LsY9YSiHoO4e+KT6R4XBbQK
3spHOs0gOuwKt5jsVUDzloenBIcYxH52hO4aQwV8v8HfsbSHSRwoVmdNSyvg
ubuFiUETbGJoqu+njpQCqmTd/CSjwCHOaz247yuugPO/LQY79DhE8kM56uAy
BWyWYvVMBXOIrgh+xW98CvgxSlrnnASXcLBtlKjsk0f+5gCTgfUqhNPwqbmo
t/KYvUhwbNdTVeKF/aIbNwvlUX6f2GBXiyohUhFOi82Xx6JgoeocQTUiOy7B
OD5XHrfclUJFRzViVq80KilNHjUDi8s5cmuIuFAx1pNIeZSoa07QNlMnPio+
2F6+Xx7D9+u4W/xYS1Avq3VX2MnjWIRYN2d+LXFy6KVvlY08+pDuZ6rJaxCk
0ur4ml3y+GfkxrrcHRrEYbeh7/VG8tg9ppr9sEiDEHyme/qrmjx6Y4lO8ANN
YpPxp+TxOTl8HEW2r4xaR3x1sVcRmpHDG9WxutG564jzQb+eS0/Kod34momI
T+uIsoKp6nXDcmgw76coLqlNmKvSRo/3yKHetttFu2O1CTsJX5Ohj3K4+X7W
X+k0HcK/fdW/3mQ5VFl9/Xlw/waCNJkUMJEgh32+utKvJDYSb1dxhYTvLOw5
bpXMDRsJ/u08EitGDqUi8dCTkI1EeLGr0cEwOVS2zf3kTtclbqe9vP3NRw7N
Ls8GThzeRLzy3mvYaiCHFZYriRYmEN78s9YkQg7HBGViH+8Egnkz2XO/nhwG
d8i8yw8AIuplT0y3jhwOblZeeqkBiMNzJ3r7VsstvOdZY2P6BEG6GhUxLS2H
0702KowJggh8WPOZ9EcWL+z1cKoMMCC0Nhzt398ri+c2B5PXxhoQfdUSi+79
lEV/ztkPb7IMiD2De7mMLlnM6/fMI74bEGvW9QaoNsnilyUKQv/MDImuEgEq
r0gWf46r0dXom4lJ1e9ddpmyWDG3xfZ502bifzU5Y6Q=
          "]]}}}, 
      GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQfUVm0uSuhdoHGMBAxSGz6VbobE8EP+MBxyS3V1pw
/tsHqYLOExF8Z++bE/5ZIvjM64y6Qm5rwvmem3cd+92E4P/coFFrq4zgV0us
NbY7qgHnNysl6E7IRfC/qvxcUMOH4L89eSB811Z1OH/7jXl82+MQ/Nf3k+z9
GBD8JZ2hm81WqMH5x7X1Fu70QPD3mMv2/36lCuebP7M60DcZwZfptcveY4Lg
t18riLS+owLnx0h0HgypQfCZj2zX1JVD8A2ERK+GHVNG2B8R8UsqHcF/7Hgq
yYAPwb84Jeg0y3YlOF/zwYG1xREIPvu52MvGDAi+/5YHRX0LFOH8TJYqoRVO
CD7nd8evQq8V4HzhR+8DJXoQ/MX5Zz7mGSP4nOfqlDl3ysP5C9YahGf+kYPz
nS/ZC+b4IPi7nkvtX9wrC+fbOAV/rr0tA+cnFexQv6aD4Mf0v/RPzpdGyH8u
/zdpnxRCv8elBd//ScL5OwsinW85IfhO92xz4idLwPnzbd51SF4Vh/M5HvzW
LlNG8EXCzc4HlIrB+V/22aQl7BCF8x9kL2gW4kDwDRav7HV2FoHz5/lv+zKp
FJEfOtiXcqxeKoJDvYkDan4ycQAApwblww==
       "], {{{
          EdgeForm[], 
          Directive[
           GrayLevel[0], 
           Opacity[0.1]], 
          GraphicsGroupBox[{
            
            PolygonBox[{{50, 53, 54, 1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
             12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
             28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 
             44, 45, 46, 47, 48, 49, 52}}]}]}, {}, {}, {}}, {{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           52, 50}]}}}]}, {Frame -> True, FrameStyle -> Directive[
        GrayLevel[0], 20], FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\) \
[GeV\\!\\(\\*SuperscriptBox[\\(]\\), \\(-1\\)]\\)\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(g\\), \\(-1\\)]\\)\\!\
\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\))\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm]}, ImageSize -> 
      Large, PlotRange -> 
      NCache[{{-Log[1000000], -5.065687204586901}, {0, 
         20}}, {{-13.815510557964274`, -5.065687204586901}, {0, 20}}], Frame -> 
      True, FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\)\"", FontSize -> 
          18, StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\))\"", FontSize -> 18, StripOnInput -> False], TraditionalForm]}, 
      ImageSize -> Large, PlotRange -> 
      NCache[{{-Log[1000000], -Log[10000]}, {0, 
         20}}, {{-13.815510557964274`, -9.210340371976184}, {0, 20}}], Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], Automatic}, 
      GridLines -> {None, None}, FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, 
      AxesOrigin -> {-14.240745854090234`, Automatic}, 
      PlotRange -> {{-14.240745854090234`, -8.785105075850224}, {0., 
       52.6298132906046}}, DisplayFunction -> Identity, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-13., 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> 
      NCache[{{-Log[1000000], -Log[10000]}, {0., 
         52.6298132906046}}, {{-13.815510557964274`, -9.210340371976184}, {0.,
         52.6298132906046}}], PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     TagBox[
      GridBox[{{
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)=1 keV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], "}"}],
                 ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(r\\)]\\)=10 keV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[1, 0.5, 0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                  "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)=100 keV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{"\"Energy Loss Bound\""}, "LineLegend", 
           DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "GrayLevel[0]"], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}}, 
       GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
       GridBoxItemSize -> {
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
       GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}]], "Input",
 CellChangeTimes->{{3.718404000608539*^9, 
  3.7184040007084274`*^9}},ExpressionUUID->"31b0d853-e3ea-4c95-b6bf-\
07ad491f8719"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{723, 841},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 166, 3, 69, "Chapter",ExpressionUUID->"83b4d314-e5fb-4789-9903-84143a3fa88d"],
Cell[749, 27, 24998, 667, 2230, "Input",ExpressionUUID->"11864a89-88ca-459c-a1d7-ddaa7174815b"],
Cell[CellGroupData[{
Cell[25772, 698, 1371, 43, 136, "Input",ExpressionUUID->"1fe8745f-aac3-40ee-b3d1-3a607de790db"],
Cell[27146, 743, 220, 4, 34, "Output",ExpressionUUID->"3f6bd29e-0963-437b-bfc8-705c4a374583"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27403, 752, 217, 4, 67, "Section",ExpressionUUID->"d8cf2e27-b1ee-45e5-a9d5-2f77d91aa39c"],
Cell[27623, 758, 3013, 77, 189, "Input",ExpressionUUID->"5113eb6c-2636-4561-ac9b-5cb499359682"],
Cell[CellGroupData[{
Cell[30661, 839, 18274, 484, 1543, "Input",ExpressionUUID->"debf34b6-7935-4729-8891-519cc543a785"],
Cell[CellGroupData[{
Cell[48960, 1327, 670, 12, 24, "Print",ExpressionUUID->"473e0560-86f4-47c9-ab60-0d00322bf59a"],
Cell[49633, 1341, 699, 13, 40, "Print",ExpressionUUID->"41db6765-b3e0-4690-ad0f-f7bafc7bae51"],
Cell[50335, 1356, 695, 13, 40, "Print",ExpressionUUID->"87da09b2-fea3-46f3-ae4a-d61b1ed54196"],
Cell[51033, 1371, 695, 13, 40, "Print",ExpressionUUID->"54fca0d9-2f08-4d8f-9daf-7ebafc0860fb"]
}, Open  ]],
Cell[51743, 1387, 835, 25, 157, "Output",ExpressionUUID->"e732ce6a-3b51-4bf3-8af3-d221d5ef40fc"]
}, Open  ]],
Cell[52593, 1415, 913, 26, 178, "Input",ExpressionUUID->"c81de09d-92b8-4734-ba97-5d1814387181"],
Cell[CellGroupData[{
Cell[53531, 1445, 375, 11, 57, "Subsection",ExpressionUUID->"b83c1bc6-716b-4dde-97e0-5c8a8d012a5c"],
Cell[53909, 1458, 1052, 30, 115, "Input",ExpressionUUID->"e1be7cd4-ddc8-4206-8eac-754cff346781"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55022, 1495, 159, 3, 69, "Chapter",ExpressionUUID->"72e5f570-7ef9-417b-98ff-137614e07c3c"],
Cell[CellGroupData[{
Cell[55206, 1502, 204, 4, 67, "Section",ExpressionUUID->"432242ed-de97-4b19-98ba-a21688392628"],
Cell[55413, 1508, 750, 18, 52, "Input",ExpressionUUID->"44557a59-a8bf-44e6-bc26-d790a817555d"],
Cell[56166, 1528, 9887, 242, 719, "Input",ExpressionUUID->"92a31a3b-e735-4279-861a-090beaea6140"],
Cell[66056, 1772, 10891, 265, 829, "Input",ExpressionUUID->"581dfd15-c64e-4972-8541-5fa42890b2df"],
Cell[76950, 2039, 5309, 96, 249, "Input",ExpressionUUID->"14dac1d0-d79e-4d9c-98af-035aa9d7531b"],
Cell[82262, 2137, 51436, 962, 438, "Input",ExpressionUUID->"31b0d853-e3ea-4c95-b6bf-07ad491f8719"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Eloss_SN.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    406685,       8354]
NotebookOptionsPosition[    403163,       8289]
NotebookOutlinePosition[    403515,       8305]
CellTagsIndexPosition[    403472,       8302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Eloss calculation", "Chapter",
 CellChangeTimes->{{3.748117348211765*^9, 
  3.7481173545138407`*^9}},ExpressionUUID->"62484489-c6b9-4b1e-aaec-\
a82e0cd32e34"],

Cell[CellGroupData[{

Cell["Edot(density) for gNN table", "Section",
 CellChangeTimes->{{3.710204999901904*^9, 3.7102050017144623`*^9}, {
   3.710206289064382*^9, 3.710206300579567*^9}, 3.7135684198288336`*^9, {
   3.7152963736937776`*^9, 3.715296377244147*^9}, {3.748120166590644*^9, 
   3.7481201768385983`*^9}},ExpressionUUID->"28cf689d-c793-496a-a9dc-\
2d5fd8de216c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "=", 
    RowBox[{"{", 
     RowBox[{"30", ",", "20", ",", "4", ",", "1"}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dens14", "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"g", "/", 
    SuperscriptBox["cm", "3"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mradion", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "10", ",", "50"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeVtokminv", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.97", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]]}], ")"}]}]}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MeV5toergcminv3sinv", "=", 
   RowBox[{"0.0000016021773", "*", 
    RowBox[{"1", "/", "6.58"}], "*", 
    SuperscriptBox["10", "22"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "1.97"}], "*", 
       SuperscriptBox["10", "11"]}], ")"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mn", "=", "940"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mpion", "=", "135"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"f", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Edottable", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mr", "=", 
       RowBox[{"mradion", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"T", "=", 
       RowBox[{"Temp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]14", "=", 
        RowBox[{"dens14", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"\[Rho]14", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"y", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[Rho]14", 
            RowBox[{"9", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], 
             SuperscriptBox["T", 
              RowBox[{"3", "/", "2"}]]}]], ">", "0.3"}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.678", "+", 
                  RowBox[{"0.536", "yy"}], "+", 
                  RowBox[{"0.1685", 
                   SuperscriptBox["yy", "2"]}], "+", 
                  RowBox[{"0.0175", 
                   SuperscriptBox["yy", "3"]}], "-", 
                  RowBox[{"3.24", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["yy", "4"]}]}], "==", 
                 FractionBox["\[Rho]14", 
                  RowBox[{"9", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["T", 
                    RowBox[{"3", "/", "2"}]]}]]}], ",", "yy"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["\[Rho]14", 
              RowBox[{"9", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]], 
               SuperscriptBox["T", 
                RowBox[{"3", "/", "2"}]]}]], 
             FractionBox["1", "0.886"]}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"pc", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ec", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pd", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ed", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ea", "+", "Ea"}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pa", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ea", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ee", "=", 
        RowBox[{
         RowBox[{"2", "Ea"}], "-", "Ec", "-", "Ed"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pe", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ee", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sde", "=", 
        RowBox[{"s", "+", 
         SuperscriptBox["mn", "2"], "-", 
         RowBox[{"Ec", "*", "2", 
          SqrtBox["s"]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EeS", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"sde", "-", 
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["mr", "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["sde"]}]]}], ";", 
       RowBox[{"(*", 
        SuperscriptBox["Ee", "*"], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"EcS", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "-", "sde", "-", 
           SuperscriptBox["mn", "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["sde"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"peS", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["EeS", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pcS", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["EcS", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qsq", "=", 
        RowBox[{
         SuperscriptBox["pc", "2"], "+", 
         SuperscriptBox["pa", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"coscd", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["pe", "2"], "-", 
          SuperscriptBox["pc", "2"], "-", 
          SuperscriptBox["pd", "2"]}], 
         RowBox[{"2", "pc", "*", "pd"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qqsq", "=", 
        RowBox[{
         SuperscriptBox["pd", "2"], "+", 
         SuperscriptBox["pa", "2"], "-", 
         RowBox[{"2", "pd", "*", "pa", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"kq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pd", "2"], "-", 
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pc", "2"]}], ")"}]}], "+", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "+", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"kqq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pc", "2"], "-", 
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pd", "2"]}], ")"}]}], "+", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "+", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"qqq", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["pe", "2"], "-", 
            SuperscriptBox["pc", "2"], "-", 
            SuperscriptBox["pd", "2"]}], ")"}]}], "-", 
         RowBox[{"pc", "*", "pa", "*", 
          SubscriptBox["\[Gamma]", "c"]}], "-", 
         RowBox[{"pd", "*", "pa", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                SubscriptBox["\[Gamma]", "c"], "2"]}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["coscd", "2"]}]], 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Gamma]", "c"], "*", "coscd"}]}], ")"}]}], "+", 
         SuperscriptBox["pa", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gN", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Msq", "=", 
        RowBox[{"4", 
         SuperscriptBox["gN", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["f", "mpion"], ")"}], "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qqsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kqq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["qqq", "2"]}], "-", 
                 RowBox[{"qsq", "*", "qqsq"}]}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "qqq", "*", "kq", "*", "kqq"}], "-", 
                 RowBox[{"qsq", "*", 
                  SuperscriptBox["kqq", "2"]}], "-", 
                 RowBox[{"qqsq", "*", 
                  SuperscriptBox["kq", "2"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]], "qqq", "*", "kq", "*", 
               "kqq"}]}], ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Edmin", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"EcS", "+", "EeS"}], ")"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"pcS", "-", "peS"}], ")"}], "2"]}], ")"}]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Edmax", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"EcS", "+", "EeS"}], ")"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"pcS", "+", "peS"}], ")"}], "2"]}], ")"}]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ecmin", "=", "mn"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ecmax", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"s", "+", 
           SuperscriptBox["mn", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"mn", "+", "mr"}], ")"}], "2"]}], ")"}], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ebmin", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EEa", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Ea", "2"], "+", 
              SuperscriptBox["pa", "2"]}], ")"}]}], "-", 
           RowBox[{"2", "pa", "*", "Ea", "*", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["EEa", "2"], "-", 
              SuperscriptBox["mn", "2"]}]]}]}], ")"}], "/", 
         SuperscriptBox["mn", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ebmax", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EEa", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Ea", "2"], "+", 
              SuperscriptBox["pa", "2"]}], ")"}]}], "+", 
           RowBox[{"2", "pa", "*", "Ea", "*", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["EEa", "2"], "-", 
              SuperscriptBox["mn", "2"]}]]}]}], ")"}], "/", 
         SuperscriptBox["mn", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["F", "T"], ":=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"EEa", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"EEb", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ed", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"my", " ", "y"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Mu]", "n"], "/", "T"}], " ", "where", " ", 
           RowBox[{"Turner", "'"}], "s", " ", "is", " ", "y"}], "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Mu]", "n"], "-", 
             SubscriptBox["m", "n"]}], ")"}], "/", "T"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Edotdensity", ":=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"2", "Pi"}], 
            RowBox[{"4", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "Pi"}], ")"}], "9"]}]], "Ee", "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"Ee", "-", "mr"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", "sde", "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"EeS", "-", "mr"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"EcS", "-", "mn"}], "]"}], "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"1", "-", 
             SuperscriptBox["coscd", "2"]}], "]"}], "*", "Ea", "*", 
           SubscriptBox["F", "T"], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "4"], "Msq", "*", "2", "Ea", "*", "2", "Ea", 
             "*", "2", "Ec", "*", "2", "Ed"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"EEa", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ea", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"EEb", ",", "Ebmin", ",", "Ebmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Gamma]", "c"], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ec", ",", "Ecmin", ",", "Ecmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ed", ",", "Edmin", ",", "Edmax"}], "}"}], ",", 
          RowBox[{"Method", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<AdaptiveMonteCarlo\>\"", ",", 
             RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "maxpoints"}]}], 
            "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"maxpoints", "=", 
        RowBox[{"3", "*", 
         SuperscriptBox["10", "6"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<mr=``, T=``\>\"", ",", "mr", ",", "T"}], "]"}], "]"}], 
       ";", 
       RowBox[{"Edotdensitysol", "=", 
        RowBox[{"Edotdensity", "*", "MeV5toergcminv3sinv"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<Edot=``\>\"", ",", "Edotdensitysol"}], "]"}], "]"}], 
       ";", "Edotdensitysol"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "mradion", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Temp", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.690322753350737*^9, 3.6903227673340597`*^9}, {
   3.6903228023263884`*^9, 3.690322860980491*^9}, {3.6903236340878963`*^9, 
   3.690323638589898*^9}, {3.6903237521936765`*^9, 3.6903237782320356`*^9}, {
   3.690324395604618*^9, 3.69032439590882*^9}, {3.690324476823762*^9, 
   3.690324484520896*^9}, {3.690581454408312*^9, 3.690581454631461*^9}, {
   3.690581627085181*^9, 3.6905816872641907`*^9}, {3.6905817233371744`*^9, 
   3.690581723926567*^9}, {3.6906593614428988`*^9, 3.6906593624795885`*^9}, {
   3.710204944701187*^9, 3.7102049602409525`*^9}, {3.7102057090890703`*^9, 
   3.7102057133080387`*^9}, {3.7102057627406425`*^9, 
   3.7102057697255507`*^9}, {3.7102058163690677`*^9, 3.710205817978531*^9}, {
   3.7102060272919693`*^9, 3.710206030323373*^9}, {3.710206274651345*^9, 
   3.7102063212223253`*^9}, {3.7102063616088486`*^9, 3.710206369504033*^9}, {
   3.710206877616987*^9, 3.710206906351243*^9}, {3.7102079696043096`*^9, 
   3.7102079822614937`*^9}, {3.7104426714902873`*^9, 3.710442690960023*^9}, 
   3.7104499002118073`*^9, {3.7135623628415956`*^9, 3.7135623668662777`*^9}, {
   3.7135674011905236`*^9, 3.713567401264571*^9}, {3.7135684588628583`*^9, 
   3.713568476329498*^9}, {3.714946404188321*^9, 3.7149464195145082`*^9}, {
   3.714947310708357*^9, 3.714947311177169*^9}, {3.715145171200289*^9, 
   3.7151452188997564`*^9}, 3.7151455372105503`*^9, {3.715218436245654*^9, 
   3.7152184477445927`*^9}, {3.7152189316112514`*^9, 3.715218931747245*^9}, {
   3.7481174669712157`*^9, 3.74811747928889*^9}, {3.748119396354423*^9, 
   3.7481194011435137`*^9}, 
   3.748120149272682*^9},ExpressionUUID->"fd80e345-e5bc-4bb4-a569-\
fdc32ba74738"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Edot(density) for g\[Gamma]\[Gamma] table", "Section",
 CellChangeTimes->{{3.710204999901904*^9, 3.7102050017144623`*^9}, {
   3.710206289064382*^9, 3.710206300579567*^9}, 3.7135684198288336`*^9, {
   3.7152963736937776`*^9, 3.715296377244147*^9}, {3.748120166590644*^9, 
   3.7481201682318707`*^9}},ExpressionUUID->"5c49d8ca-b202-4a1a-b8f8-\
cfeb9d759b0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Temp", "=", 
    RowBox[{"{", 
     RowBox[{"30", ",", "20", ",", "4", ",", "1"}], "}"}]}], ";"}], 
  RowBox[{"(*", "MeV", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dens14", "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"g", "/", 
    SuperscriptBox["cm", "3"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mradion", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "10", ",", "50"}], "}"}]}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MeVtokminv", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.97", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeV5toergcminv3sinv", "=", 
   RowBox[{"0.0000016021773", "*", 
    RowBox[{"1", "/", "6.58"}], "*", 
    SuperscriptBox["10", "22"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "1.97"}], "*", 
       SuperscriptBox["10", "11"]}], ")"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmtoMeVinv", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1.97", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]]}], ")"}], 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["10", "6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mn", "=", "940"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mpion", "=", "135"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"f", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Edotgammatable", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mr", "=", 
       RowBox[{"mradion", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"T", "=", 
       RowBox[{"Temp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]14", "=", 
        RowBox[{"dens14", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"\[Rho]14", ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"matom", "=", 
         RowBox[{"1.66", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "24"}]]}]}], ";"}], 
       RowBox[{"(*", "g", "*)"}], " ", 
       RowBox[{"(*", 
        RowBox[{"931", " ", "MeV"}], "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["n", "n"], "=", 
        RowBox[{"0.7", "*", 
         FractionBox[
          RowBox[{"\[Rho]14", "*", 
           SuperscriptBox["10", "14"]}], "matom"], "*", 
         SuperscriptBox["cmtoMeVinv", 
          RowBox[{"-", "3"}]]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         SuperscriptBox["cm", 
          RowBox[{"-", "3"}]], "\[Rule]", 
         SuperscriptBox["MeV", "3"]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["n", "p"], "=", 
        RowBox[{"0.3", "*", 
         FractionBox[
          RowBox[{"\[Rho]14", "*", 
           SuperscriptBox["10", "14"]}], "matom"], "*", 
         SuperscriptBox["cmtoMeVinv", 
          RowBox[{"-", "3"}]]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         SuperscriptBox["cm", 
          RowBox[{"-", "3"}]], "\[Rule]", 
         SuperscriptBox["MeV", "3"]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["n", "\[Gamma]"], "=", 
        SubscriptBox["n", "p"]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mn", "=", "940"}], ";", 
       RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]", "=", 
        FractionBox["1", "137"]}], ";", "\[IndentingNewLine]", 
       RowBox[{"g\[Gamma]", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]p\[Phi]", "=", 
        RowBox[{"\[Alpha]", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], "g\[Gamma]"}], ")"}], "2"]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"p\[Gamma]", "\[Rule]", "p\[Phi]"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{"e\[Gamma]", "\[Rule]", "e\[Phi]"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{"unit", " ", "of", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], "g\[Gamma]"}], ")"}], "2"]}], "*)"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]pn", "=", 
        RowBox[{"100", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "27"}]], "*", 
         SuperscriptBox["cmtoMeVinv", "2"]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"mb", "\[Rule]", 
         RowBox[{
          SuperscriptBox["cm", "2"], "\[Rule]", 
          SuperscriptBox["MeV", 
           RowBox[{"-", "2"}]]}]}], "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]pn\[Gamma]\[Phi]", "=", 
        RowBox[{
         FractionBox["\[Alpha]", 
          SuperscriptBox["\[Pi]", "3"]], "\[Sigma]pn", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], "g\[Gamma]"}], ")"}], "2"], "*", 
         SuperscriptBox["T", "2"]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"e\[Gamma]", "\[Rule]", "e\[Phi]"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{"unit", " ", "of", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], "g\[Gamma]"}], ")"}], "2"]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Edotdensitye\[Phi]", "=", 
        RowBox[{
         SubscriptBox["n", "p"], "*", 
         SubscriptBox["n", "\[Gamma]"], "*", "\[Sigma]p\[Phi]", "*", "T"}]}], 
       ";", 
       RowBox[{"(*", 
        RowBox[{"pn", "\[Rule]", "pn\[Gamma]\[Phi]"}], "*)"}], 
       RowBox[{"(*", 
        SuperscriptBox["MeV", "5"], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Edotdensityp\[Phi]", "=", "Edotdensitye\[Phi]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Edotdensitypn\[Gamma]\[Phi]", "=", 
        RowBox[{
         SubscriptBox["n", "p"], "*", 
         SubscriptBox["n", "n"], "*", "\[Sigma]pn\[Gamma]\[Phi]", 
         SqrtBox[
          FractionBox["T", "mn"]], "*", "T"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"pn", "\[Rule]", "pn\[Gamma]\[Phi]"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
         SuperscriptBox["MeV", "7"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], "g\[Gamma]"}], ")"}], "2"]}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{"->", 
         RowBox[{"g\[Gamma]", " ", "in", " ", 
          SuperscriptBox["GeV", 
           RowBox[{"-", "1"}]], " ", "then", " ", 
          SuperscriptBox["MeV", "5"]}]}], "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<mr=``, T=``\>\"", ",", "mr", ",", "T"}], "]"}], "]"}],
          ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Edotgammadensity", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "Edotdensitye\[Phi]", "+", "Edotdensityp\[Phi]", "+", 
           "Edotdensitypn\[Gamma]\[Phi]"}], ")"}], "*", 
         "MeV5toergcminv3sinv"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mr", "<=", "T"}], ",", "Edotgammadensity", ",", "0"}], 
        "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "mradion", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Temp", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.690322753350737*^9, 3.6903227673340597`*^9}, {
   3.6903228023263884`*^9, 3.690322860980491*^9}, {3.6903236340878963`*^9, 
   3.690323638589898*^9}, {3.6903237521936765`*^9, 3.6903237782320356`*^9}, {
   3.690324395604618*^9, 3.69032439590882*^9}, {3.690324476823762*^9, 
   3.690324484520896*^9}, {3.690581454408312*^9, 3.690581454631461*^9}, {
   3.690581627085181*^9, 3.6905816872641907`*^9}, {3.6905817233371744`*^9, 
   3.690581723926567*^9}, {3.6906593614428988`*^9, 3.6906593624795885`*^9}, {
   3.710204944701187*^9, 3.7102049602409525`*^9}, {3.7102057090890703`*^9, 
   3.7102057133080387`*^9}, {3.7102057627406425`*^9, 
   3.7102057697255507`*^9}, {3.7102058163690677`*^9, 3.710205817978531*^9}, {
   3.7102060272919693`*^9, 3.710206030323373*^9}, {3.710206274651345*^9, 
   3.7102063212223253`*^9}, {3.7102063616088486`*^9, 3.710206369504033*^9}, {
   3.710206877616987*^9, 3.710206906351243*^9}, {3.7102079696043096`*^9, 
   3.7102079822614937`*^9}, {3.7104426714902873`*^9, 3.710442690960023*^9}, 
   3.7104499002118073`*^9, {3.7135620600504894`*^9, 3.7135620780922427`*^9}, {
   3.7135621107340045`*^9, 3.7135621114815025`*^9}, {3.71356216124568*^9, 
   3.713562279361425*^9}, {3.7135623372025075`*^9, 3.7135623402835584`*^9}, {
   3.7135623874940305`*^9, 3.713562438578087*^9}, {3.7135625415127087`*^9, 
   3.7135625424233274`*^9}, {3.713562600422982*^9, 3.71356265813546*^9}, {
   3.7135633260458336`*^9, 3.713563384758979*^9}, 3.7135637460769243`*^9, {
   3.7135669225770583`*^9, 3.7135669285990615`*^9}, {3.7135670727341533`*^9, 
   3.7135671146641083`*^9}, 3.713567144847231*^9, {3.713567837390343*^9, 
   3.7135678375534515`*^9}, {3.713568223643265*^9, 3.71356828481905*^9}, {
   3.7135684117534523`*^9, 3.713568436336838*^9}, {3.7135717512476177`*^9, 
   3.713571758033142*^9}, 3.7135723298993883`*^9, {3.7152963869286013`*^9, 
   3.715296395414259*^9}, {3.715299560117508*^9, 3.7152995603026342`*^9}, 
   3.748120144342176*^9},ExpressionUUID->"f8ba72c2-3b20-42b3-bb74-\
3c4d8f4cc207"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Lambda] table for gNN", "Section",
 CellChangeTimes->{{3.7102050109482813`*^9, 3.71020501465156*^9}, {
  3.7481202288942747`*^9, 
  3.7481202297886467`*^9}},ExpressionUUID->"9d4c0554-2bcd-4063-bdbc-\
cc8879e15792"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Temp", "=", 
   RowBox[{"{", 
    RowBox[{"30", ",", "20", ",", "4", ",", "1"}], "}"}]}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dens14", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "2"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"g", "/", 
    SuperscriptBox["cm", "3"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mradion", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "10", ",", "50"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeVtokminv", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.97", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "16"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MeV5toergcminv3sinv", "=", 
   RowBox[{"0.0000016021773", "*", 
    RowBox[{"1", "/", "6.58"}], "*", 
    SuperscriptBox["10", "22"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "1.97"}], "*", 
       SuperscriptBox["10", "11"]}], ")"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mn", "=", "940"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mpion", "=", "135"}], ";", 
  RowBox[{"(*", "MeV", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"f", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.690322241132258*^9, 3.690322257876425*^9}, {
   3.690322297832058*^9, 3.690322392007843*^9}, 3.690322436936797*^9, {
   3.6903224965025053`*^9, 3.690322526489497*^9}, {3.690322622457475*^9, 
   3.690322741380761*^9}, {3.690322780676955*^9, 3.6903227969798265`*^9}, {
   3.690322895123253*^9, 3.690322904963814*^9}, {3.6905933292065496`*^9, 
   3.6905933310777936`*^9}, {3.6905939422235923`*^9, 
   3.6905939423026433`*^9}, {3.6905948549201546`*^9, 3.69059485779807*^9}, 
   3.690594903176239*^9, {3.6905951824038854`*^9, 3.6905951853948746`*^9}, {
   3.6905958956765194`*^9, 3.690595896124815*^9}, {3.6906607019849696`*^9, 
   3.690660702448279*^9}, {3.710202709519885*^9, 3.71020271422325*^9}, {
   3.7102036710199084`*^9, 3.710203687641326*^9}, {3.7102043235826845`*^9, 
   3.7102043278335133`*^9}, {3.7104481166077433`*^9, 
   3.7104481297763786`*^9}, {3.710448264149221*^9, 3.7104482857274313`*^9}, {
   3.710449753480192*^9, 3.7104497553681526`*^9}, {3.7135674610294247`*^9, 
   3.713567461123479*^9}, {3.7135684645016146`*^9, 3.713568479154388*^9}, {
   3.7148770190022435`*^9, 3.714877048162917*^9}, 3.71514559043863*^9, 
   3.7152187232112103`*^9, 
   3.748120579268083*^9},ExpressionUUID->"76d665bd-93b2-496b-a71f-\
d81de83821ea"],

Cell[BoxData[
 RowBox[{"lambdatable", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mr", "=", 
       RowBox[{"mradion", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"T", "=", 
       RowBox[{"Temp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Rho]14", "=", 
        RowBox[{"dens14", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"\[Rho]14", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"y", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[Rho]14", 
            RowBox[{"9", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], 
             SuperscriptBox["T", 
              RowBox[{"3", "/", "2"}]]}]], ">", "0.3"}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.678", "+", 
                  RowBox[{"0.536", "yy"}], "+", 
                  RowBox[{"0.1685", 
                   SuperscriptBox["yy", "2"]}], "+", 
                  RowBox[{"0.0175", 
                   SuperscriptBox["yy", "3"]}], "-", 
                  RowBox[{"3.24", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["yy", "4"]}]}], "==", 
                 FractionBox["\[Rho]14", 
                  RowBox[{"9", "*", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "3"}]], 
                   SuperscriptBox["T", 
                    RowBox[{"3", "/", "2"}]]}]]}], ",", "yy"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           FractionBox["mn", "T"], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             FractionBox["\[Rho]14", 
              RowBox[{"9", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]], 
               SuperscriptBox["T", 
                RowBox[{"3", "/", "2"}]]}]], 
             FractionBox["1", "0.886"]}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"Ee", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2.701", "T"}], ")"}], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"2.701", "T"}], "-", "mr"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"mr", "+", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "T"}]}], ")"}], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"mr", "-", 
            RowBox[{"2.701", "T"}]}], "]"}]}]}]}], ";", 
       RowBox[{"pa", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ea", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pb", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Eb", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pe", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ee", "2"], "-", 
          SuperscriptBox["mr", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cosab", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]a", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]b", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"-", "\[Phi]b"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]a", "*", "\[Gamma]b"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"s", "=", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["mn", "2"]}], "+", 
         SuperscriptBox["mr", "2"], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ea", "*", "Eb"}], "+", 
            RowBox[{"Eb", "*", "Ee"}], "+", 
            RowBox[{"Ea", "*", "Ee"}], "-", 
            RowBox[{"pa", "*", "pb", "*", "cosab"}], "-", 
            RowBox[{"pb", "*", "pe", "*", "\[Gamma]b"}], "-", 
            RowBox[{"pa", "*", "pe", "*", "\[Gamma]a"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"s", "=", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Ea", "+", "Eb", "+", "Ee"}], ")"}], "2"]}], ";", " ", 
         RowBox[{
         "true", " ", "when", " ", "non", " ", "relativistic", " ", 
          "limit"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Ec", "=", 
        RowBox[{
         SqrtBox["s"], "/", "2"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "true", " ", "when", " ", "non", " ", "relativistic", " ", "limit"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"pc", "=", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ec", "2"], "-", 
          SuperscriptBox["mn", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cosac", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]a", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]c", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"-", "\[Phi]c"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]a", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cosbc", "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]b", "2"]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Gamma]c", "2"]}]], 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]b", "-", "\[Phi]c"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]b", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kq", "=", 
        RowBox[{
         RowBox[{"pe", "*", "pa", "*", "\[Gamma]a"}], "-", 
         RowBox[{"pe", "*", "pc", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kqq", "=", 
        RowBox[{
         RowBox[{"pe", "*", "pb", "*", "\[Gamma]b"}], "-", 
         RowBox[{"pe", "*", "pc", "*", "\[Gamma]c"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"qqq", "=", 
        RowBox[{
         RowBox[{"pa", "*", "pb", "*", "cosab"}], "-", 
         RowBox[{"pc", "*", "pa", "*", "cosac"}], "-", 
         RowBox[{"pc", "*", "pb", "*", "cosbc"}], "+", 
         SuperscriptBox["pc", "2"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"qsq", "=", 
        RowBox[{
         SuperscriptBox["pa", "2"], "+", 
         SuperscriptBox["pc", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", "cosac"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"qqsq", "=", 
        RowBox[{
         SuperscriptBox["pb", "2"], "+", 
         SuperscriptBox["pc", "2"], "-", 
         RowBox[{"2", "pc", "*", "pa", "*", "cosbc"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"gN", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Msq", "=", 
        RowBox[{"4", 
         SuperscriptBox["gN", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["f", "mpion"], ")"}], "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qsq", "*", 
               FractionBox[
                SuperscriptBox["kq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["qqsq", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"2", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]]}], "+", 
              RowBox[{"2", 
               FractionBox[
                SuperscriptBox["kqq", "4"], 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "4"]}]]}], "+", 
              RowBox[{"8", "qqsq", "*", 
               FractionBox[
                SuperscriptBox["kqq", "2"], 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"qsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"qqsq", "+", 
                SuperscriptBox["mpion", "2"]}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["qqq", "2"]}], "-", 
                 RowBox[{"qsq", "*", "qqsq"}]}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "mn"], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"mn", "*", 
                 SuperscriptBox["pe", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "qqq", "*", "kq", "*", "kqq"}], "-", 
                 RowBox[{"qsq", "*", 
                  SuperscriptBox["kqq", "2"]}], "-", 
                 RowBox[{"qqsq", "*", 
                  SuperscriptBox["kq", "2"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "mn"], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox["mn", "2"], 
                    SuperscriptBox["pe", "3"]}]], "kq", "*", "kqq"}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["mn", "2"], 
                 SuperscriptBox["pe", "2"]}]], "qqq", "*", "kq", "*", 
               "kqq"}]}], ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["F", "T"], ":=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Ea", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"Eb", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"Ec", "/", "T"}], "-", "y"}], "]"}], "+", "1"}]]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lambdainv", ":=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "Ee"}]], 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"4", 
                 SuperscriptBox["mn", "2"]}], "s"]}]], 
             FractionBox["1", 
              RowBox[{"8", "Pi"}]], 
             FractionBox["1", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"2", "Pi"}], ")"}]}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"2", "Pi"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["pa", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "Pi"}], ")"}], "3"], "2"}]], 
             FractionBox["pb", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "Pi"}], ")"}], "3"], "2"}]]}], ")"}], "*", 
           SubscriptBox["F", "T"], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "4"], "Msq", "*", "2", "Ea", "*", "2", "Eb", 
             "*", "2", "Ec", "*", "2", "Ec"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]a", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]b", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]c", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]c", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]b", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Ea", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Eb", ",", "mn", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"Method", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<AdaptiveMonteCarlo\>\"", ",", 
             RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "maxpoints"}]}], 
            "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        SuperscriptBox["km", 
         RowBox[{"-", "1"}]], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
        "\[Phi]a", " ", "is", " ", "set", " ", "0", " ", "and", " ", "gives", 
         " ", "2", "Pi", " ", "in", " ", "integrand"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"maxpoints", "=", 
        RowBox[{"4", "*", 
         SuperscriptBox["10", "6"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<mr=``, T=``\>\"", ",", "mr", ",", "T"}], "]"}], "]"}], 
       ";", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"lambdainv", "*", "MeVtokminv"}], ")"}]}]}]}], 
     RowBox[{"(*", "km", "*)"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "mradion", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Temp", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690322753350737*^9, 3.6903227673340597`*^9}, {
   3.6903228023263884`*^9, 3.690322860980491*^9}, {3.6903236340878963`*^9, 
   3.690323638589898*^9}, {3.6903237521936765`*^9, 3.6903237782320356`*^9}, {
   3.6903238585125537`*^9, 3.6903239463461113`*^9}, 3.6903240310795994`*^9, {
   3.6903243822497125`*^9, 3.690324385130636*^9}, {3.690324490508885*^9, 
   3.690324497547579*^9}, {3.6905814221468067`*^9, 3.690581422337932*^9}, {
   3.690581726953578*^9, 3.690581727545975*^9}, {3.6906594793757153`*^9, 
   3.6906594809167395`*^9}, {3.710203437824627*^9, 3.7102034397153482`*^9}, {
   3.710203900474841*^9, 3.7102039073105373`*^9}, {3.7102039850263586`*^9, 
   3.7102039905422616`*^9}, {3.710204054249302*^9, 3.7102040648975315`*^9}, {
   3.7102059550584917`*^9, 3.7102059645382934`*^9}, {3.710206037941949*^9, 
   3.71020604421922*^9}},ExpressionUUID->"25f47c2b-c661-45be-85a0-\
431b55dcd3c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eloss values on each layer", "Chapter",
 CellChangeTimes->{{3.7152155151559124`*^9, 3.7152155154416904`*^9}, {
  3.7152202582124853`*^9, 3.715220260242175*^9}, {3.7481172045396385`*^9, 
  3.7481172184921827`*^9}, {3.7481172881215816`*^9, 3.7481172898197794`*^9}, {
  3.748117357702854*^9, 
  3.7481173583515763`*^9}},ExpressionUUID->"9680bc16-1e42-49e7-8456-\
d489e670e757"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Edotvalues", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "30", ",", "3.`1.", ",", "8.163876317631411`*^52"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "20", ",", "1.`1.", ",", "1.260454025569369`*^51"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "4", ",", "0.01`1.", ",", "7.947456666065323`*^44"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0.0001`1.", ",", "2.216934015586079`*^38"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "30", ",", "3.`1.", ",", "7.649955714015784`*^52"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "20", ",", "1.`1.", ",", "3.254506198433236`*^51"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "4", ",", "0.01`1.", ",", "1.008810022235594`*^45"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0.0001`1.", ",", "1.5827029627468634`*^38"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "10", ",", "30", ",", "3.`1.", ",", "3.7301348263209574`*^52"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "20", ",", "1.`1.", ",", "1.5082703421273966`*^51"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "4", ",", "0.01`1.", ",", "2.8660138863777856`*^44"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "1", ",", "0.0001`1.", ",", "2.6373435484484748`*^35"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "30", ",", "30", ",", "3.`1.", ",", "8.188982432850846`*^52"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "20", ",", "1.`1.", ",", "4.236223023323653`*^50"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "4", ",", "0.01`1.", ",", "1.732699012940139`*^42"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "1", ",", "0.0001`1.", ",", "2.2355031024150587`*^26"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "40", ",", "30", ",", "3.`1.", ",", "4.008728008978575`*^52"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "40", ",", "20", ",", "1.`1.", ",", "1.3691479432100376`*^51"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "40", ",", "4", ",", "0.01`1.", ",", "6.935214861431396`*^40"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"40", ",", "1", ",", "0.0001`1.", ",", 
         RowBox[{"-", "5573.743416792202`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "50", ",", "30", ",", "3.`1.", ",", "3.246792483211048`*^52"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "20", ",", "1.`1.", ",", "2.973471131366548`*^50"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "4", ",", "0.01`1.", ",", "3.367516836446462`*^34"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "1", ",", "0.0001`1.", ",", "0.0054416176381493556`"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71044708931475*^9, 3.71044709125235*^9}, {
   3.710447219595486*^9, 3.710447256262992*^9}, {3.71045006368635*^9, 
   3.7104501054962254`*^9}, {3.7135650133795404`*^9, 
   3.7135650338482704`*^9}, {3.713567217227907*^9, 3.7135672215587945`*^9}, {
   3.7135677555804963`*^9, 3.7135677953339996`*^9}, {3.713567847644024*^9, 
   3.713567850337821*^9}, {3.7135683219610415`*^9, 3.7135683284143486`*^9}, 
   3.7135724242007313`*^9, 3.7136445867863865`*^9, 3.71428585954595*^9, {
   3.7152132832307987`*^9, 3.71521328630017*^9}, {3.7152135153001385`*^9, 
   3.715213516404646*^9}, {3.7152137719005394`*^9, 3.715213772832432*^9}, {
   3.7152190633079195`*^9, 3.715219101702749*^9}, {3.715220172674944*^9, 
   3.715220206074931*^9}},ExpressionUUID->"836e0bb3-07ef-4da9-a42d-\
30c6a0d4c4a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Edotgammavalues", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "30", ",", "3.`1.", ",", "2.4002659116934596`*^52"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "20", ",", "1.`1.", ",", "1.7762116805990726`*^51"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "4", ",", "0.01`1.", ",", "3.5504508672883715`*^46"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0.0001`1.", ",", "8.876040155728842`*^41"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "30", ",", "3.`1.", ",", "2.4002659116934596`*^52"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "20", ",", "1.`1.", ",", "1.7762116805990726`*^51"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "4", ",", "0.01`1.", ",", "3.5504508672883715`*^46"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0.0001`1.", ",", "8.876040155728842`*^41"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "10", ",", "30", ",", "3.`1.", ",", "2.4002659116934596`*^52"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "20", ",", "1.`1.", ",", "1.7762116805990726`*^51"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4", ",", "0.01`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "1", ",", "0.0001`1.", ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "30", ",", "30", ",", "3.`1.", ",", "2.4002659116934596`*^52"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "20", ",", "1.`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "4", ",", "0.01`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "1", ",", "0.0001`1.", ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"40", ",", "30", ",", "3.`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"40", ",", "20", ",", "1.`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"40", ",", "4", ",", "0.01`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"40", ",", "1", ",", "0.0001`1.", ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"50", ",", "30", ",", "3.`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"50", ",", "20", ",", "1.`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"50", ",", "4", ",", "0.01`1.", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"50", ",", "1", ",", "0.0001`1.", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7152967679726343`*^9, 3.715296769967964*^9}, {
  3.7152995700521307`*^9, 
  3.715299570875684*^9}},ExpressionUUID->"e5b60bd0-d56b-4580-a6de-\
9b39f07c0251"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lambdavalues", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "30", ",", "3.`1.", ",", "1.2311562144611254`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "20", ",", "1.`1.", ",", "4.3264305776748415`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "4", ",", "0.01`1.", ",", "1.0543452629064992`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0.0001`1.", ",", "1.3685299385880532`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "30", ",", "3.`1.", ",", "1.0969133579962033`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "20", ",", "1.`1.", ",", "4.546017224713558`*^-16"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "4", ",", "0.01`1.", ",", "1.0860013510539877`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0.0001`1.", ",", "1.352316238256736`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "10", ",", "30", ",", "3.`1.", ",", "4.637783279734222`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "20", ",", "1.`1.", ",", "3.77969780301731`*^-16"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "4", ",", "0.01`1.", ",", "1.0964935544208779`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "10", ",", "1", ",", "0.0001`1.", ",", "1.376264963860188`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "30", ",", "30", ",", "3.`1.", ",", "1.2423202074197033`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "20", ",", "1.`1.", ",", "6.127146239083688`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "4", ",", "0.01`1.", ",", "1.2025150153612187`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "30", ",", "1", ",", "0.0001`1.", ",", "1.5514810738401422`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "40", ",", "30", ",", "3.`1.", ",", "1.0979811225792476`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "40", ",", "20", ",", "1.`1.", ",", "3.7723158951554866`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "40", ",", "4", ",", "0.01`1.", ",", "1.2749468961765714`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "40", ",", "1", ",", "0.0001`1.", ",", "1.8612518294834783`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "50", ",", "30", ",", "3.`1.", ",", "6.540310027994773`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "20", ",", "1.`1.", ",", "1.116418909701276`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "4", ",", "0.01`1.", ",", "8.7180126763072`*^-12"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "50", ",", "1", ",", "0.0001`1.", ",", "2.386437097583065`*^-7"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710448419649708*^9, 3.710448427586484*^9}, 
   3.7104484863675117`*^9, {3.71045027811927*^9, 3.7104503144321256`*^9}, {
   3.7104511758211575`*^9, 3.710451175977415*^9}, {3.7135674949305496`*^9, 
   3.7135674971910553`*^9}, {3.713567587956856*^9, 3.7135675882510495`*^9}, 
   3.713567627579268*^9, {3.714285904615616*^9, 3.714285908494285*^9}, {
   3.7148773674604144`*^9, 3.7148773962874537`*^9}, {3.714877604205743*^9, 
   3.714877626018345*^9}, 3.7152132804928937`*^9, {3.7152137596278954`*^9, 
   3.7152137606905894`*^9}, {3.7152191237295847`*^9, 
   3.7152191248280773`*^9}, {3.715220229725418*^9, 
   3.715220248357235*^9}},ExpressionUUID->"a285e57b-fe79-4b77-9060-\
8b9d45a2ba3c"],

Cell[CellGroupData[{

Cell["gNN", "Section",
 CellChangeTimes->{{3.748120660988902*^9, 
  3.7481206628437243`*^9}},ExpressionUUID->"c0bb782e-f00d-4529-a6fb-\
0a467a73f903"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EffEnergyLossLargegNNmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EffEnergyLossSmallgNNmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.710447133841767*^9, 3.7104471898785725`*^9}, {
  3.7104488769802904`*^9, 
  3.7104488788553853`*^9}},ExpressionUUID->"19b96b7a-6fd6-41b3-b01e-\
14c8dde131cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TotalEnergyBound", "=", 
       RowBox[{"5", "*", 
        SuperscriptBox["10", "52"]}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"erg", " ", 
        SuperscriptBox["s", 
         RowBox[{"-", "1"}]]}], "*)"}], 
      RowBox[{"(*", 
       RowBox[{"neutrino", " ", "energy", " ", "luminosity"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"EnergyLossDensityWith\[Gamma]SN", "=", 
         RowBox[{"2", "*", 
          RowBox[{"TotalEnergyBound", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "/", "3"}], "Pi", "*", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"13.4", "*", 
                SuperscriptBox["10", "5"]}], ")"}], "3"]}], ")"}]}]}]}], 
        RowBox[{"(*", 
         RowBox[{"erg", "*", 
          SuperscriptBox["cm", 
           RowBox[{"-", "3"}]], 
          SuperscriptBox["s", 
           RowBox[{"-", "1"}]]}], "*)"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EnergyLossDensityWith\[Gamma]SN", "=", "0"}], 
      RowBox[{"(*", 
       RowBox[{"erg", "*", 
        SuperscriptBox["cm", 
         RowBox[{"-", "3"}]], 
        SuperscriptBox["s", 
         RowBox[{"-", "1"}]]}], "*)"}], ";", 
      RowBox[{"(*", 
       RowBox[{"routcr", "=", "13.4"}], "*)"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"EnergyLossDensityWith\[Gamma]SN", "=", "0"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Inner", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"f", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"linco", "=", "5"}], ";", 
      RowBox[{"(*", "km", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"rinco", "=", "linco"}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]inco", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedInCoDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        "EnergyLossDensityWith\[Gamma]SN"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Outer", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"loutco", "=", "3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"routco", "=", 
       RowBox[{"loutco", "+", "rinco"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]outco", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedOutCoDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        "EnergyLossDensityWith\[Gamma]SN"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Inner", " ", "Crust"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lincr", "=", "10"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rincr", "=", 
       RowBox[{"lincr", "+", "routco"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]incr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedInCrDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        "EnergyLossDensityWith\[Gamma]SN"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Outer", " ", "Crust"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"loutcr", "=", "10"}], ";", "\[IndentingNewLine]", 
      RowBox[{"routcr", "=", 
       RowBox[{"loutcr", "+", "rincr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]outcr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedOutCrDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        "EnergyLossDensityWith\[Gamma]SN"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "Surrounding", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lsur", "=", "100"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rsur", "=", 
       RowBox[{"lsur", "+", "routcr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"\[Lambda]sur", "=", 
         RowBox[{"4", "*", "310", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["gNN", "2"], ")"}], 
           RowBox[{"-", "1"}]]}]}], ";"}], 
       RowBox[{"(*", "km", "*)"}], 
       RowBox[{"(*", 
        RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedSurDensity", "=", 
       RowBox[{"(", 
        RowBox[{"0", 
         SuperscriptBox["gNN", "2"]}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "Surrounding2", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lsur2", "=", "1000"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rsur2", "=", 
       RowBox[{"lsur2", "+", "lsur"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"\[Lambda]sur2", "=", 
         RowBox[{"4", "*", 
          SuperscriptBox["10", "11"], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["gNN", "2"], ")"}], 
           RowBox[{"-", "1"}]]}]}], ";"}], 
       RowBox[{"(*", "km", "*)"}], 
       RowBox[{"(*", 
        RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedSur2Density", "=", 
       RowBox[{"(", 
        RowBox[{"0", 
         SuperscriptBox["gNN", "2"]}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay5", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay4", "=", 
       RowBox[{"1", "*", "decay5"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay3", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "loutcr"}], "/", "\[Lambda]outcr"}], "]"}], "*", 
        "decay4"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay2", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "lincr"}], "/", "\[Lambda]incr"}], "]"}], "decay3"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"decay1", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "loutco"}], "/", "\[Lambda]outco"}], "]"}], 
        "decay2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Large", " ", "gNN", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"intinco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"rinco", "-", "r"}], ")"}]}], "\[Lambda]inco"], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"routco", "-", "r"}], ")"}]}], "\[Lambda]outco"], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intincr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"rincr", "-", "r"}], ")"}]}], "\[Lambda]incr"], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "routco", ",", "rincr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutcr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"routcr", "-", "r"}], ")"}]}], "\[Lambda]outcr"], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rincr", ",", "routcr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intsur", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intsur2", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossLargegNNmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "EffEnergyLossProducedInCoDensity", "*", "intinco", "*", "decay1"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCoDensity", "*", "intoutco", "*", 
           "decay2"}], "+", 
          RowBox[{
          "EffEnergyLossProducedInCrDensity", "*", "intincr", "*", "decay3"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCrDensity", "*", "intoutcr", "*", 
           "decay4"}], "+", 
          RowBox[{
          "EffEnergyLossProducedSurDensity", "*", "intsur", "*", "decay5"}]}],
          ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Small", " ", "gNN", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intinco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"rinco", "-", "r"}], ")"}]}], "\[Lambda]inco"], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intoutco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"routco", "-", "r"}], ")"}]}], "\[Lambda]outco"], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"intincr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "routco", ",", "rincr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutcr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rincr", ",", "routcr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intsur", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intsur2", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossSmallgNNmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "EffEnergyLossProducedInCoDensity", "*", "intinco", "*", "decay1"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCoDensity", "*", "intoutco", "*", 
           "decay2"}], "+", 
          RowBox[{
          "EffEnergyLossProducedInCrDensity", "*", "intincr", "*", "decay3"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCrDensity", "*", "intoutcr", "*", 
           "decay4"}], "+", 
          RowBox[{
          "EffEnergyLossProducedSurDensity", "*", "intsur", "*", "decay5"}]}],
          ")"}]}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Edotvalues", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Edotvalues", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710442832830781*^9, 3.7104430117235756`*^9}, {
   3.710443053247574*^9, 3.710443089347694*^9}, {3.7104431337297435`*^9, 
   3.71044313855811*^9}, {3.7104472930676327`*^9, 3.710447295802108*^9}, {
   3.7104476586808586`*^9, 3.7104476871419473`*^9}, 3.7104477198210144`*^9, {
   3.7104478960083513`*^9, 3.7104479362739763`*^9}, {3.7104479701804256`*^9, 
   3.7104480543211417`*^9}, {3.71044860995324*^9, 3.71044870144753*^9}, {
   3.710448846196802*^9, 3.710448851243931*^9}, 3.710448888950297*^9, {
   3.7104774639076657`*^9, 3.7104774685954113`*^9}, {3.7104775990405397`*^9, 
   3.7104776036657763`*^9}, {3.7104776462321186`*^9, 
   3.7104776515136395`*^9}, {3.7104791131529016`*^9, 
   3.7104791145123453`*^9}, {3.710482235003176*^9, 3.710482236893895*^9}, {
   3.713214315967517*^9, 3.7132143262173505`*^9}, {3.7152202702176085`*^9, 
   3.7152203427523804`*^9}, {3.715222167967336*^9, 3.7152221713974495`*^9}, {
   3.715222553069995*^9, 3.7152225608951254`*^9}, 3.7152981273695927`*^9, 
   3.715298174186805*^9, {3.7156363014487243`*^9, 3.715636305666499*^9}, {
   3.7402885960092077`*^9, 3.7402885999653673`*^9}, {3.740288729016182*^9, 
   3.740288732084906*^9}, {3.7402888103742247`*^9, 3.740288810595639*^9}, {
   3.740288855157276*^9, 3.740288984915197*^9}, {3.740289469178046*^9, 
   3.7402894713771067`*^9}, {3.740289641722574*^9, 3.740289645089712*^9}, 
   3.7481207712112513`*^9},ExpressionUUID->"5dc60004-b321-4c90-9ceb-\
26ddfc592a9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["gNN+g\[Gamma]\[Gamma], g\[Gamma]\[Gamma] no trapping", "Section",
 CellChangeTimes->{{3.714302152779447*^9, 3.714302188246854*^9}, {
  3.7152985208706756`*^9, 3.715298522342663*^9}, {3.7481206769006577`*^9, 
  3.7481206817311296`*^9}},ExpressionUUID->"56995073-02d1-44c6-af3b-\
39a271c8f2e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EffEnergyLossLargetotalmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EffEnergyLossSmalltotalmr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.710447133841767*^9, 3.7104471898785725`*^9}, {
  3.7104488769802904`*^9, 3.7104488788553853`*^9}, {3.7135688096689606`*^9, 
  3.7135688096739645`*^9}, {3.714300646472389*^9, 
  3.714300649512767*^9}},ExpressionUUID->"207bd5de-d4c6-4f24-b05a-\
53dd838d13c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"TotalEnergyBound", "=", 
         RowBox[{"5", "*", 
          SuperscriptBox["10", "52"]}]}], ";"}], 
       RowBox[{"(*", 
        RowBox[{"erg", " ", 
         SuperscriptBox["s", 
          RowBox[{"-", "1"}]]}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{"neutrino", " ", "energy", " ", "luminosity"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"erg", "*", 
         SuperscriptBox["cm", 
          RowBox[{"-", "3"}]], 
         SuperscriptBox["s", 
          RowBox[{"-", "1"}]]}], "*)"}], ";"}], 
      RowBox[{"(*", 
       RowBox[{"routcr", "=", "13.4"}], "*)"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"EnergyLossDensityWith\[Gamma]SN", "=", "0"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"g\[Gamma]\[Gamma]", "=", 
       RowBox[{"2", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Inner", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"f", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"linco", "=", "5"}], ";", 
      RowBox[{"(*", "km", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"rinco", "=", "linco"}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]inco", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedInCoDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotgammavalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Outer", " ", "Core"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"loutco", "=", "3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"routco", "=", 
       RowBox[{"loutco", "+", "rinco"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]outco", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedOutCoDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotgammavalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Inner", " ", "Crust"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lincr", "=", "10"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rincr", "=", 
       RowBox[{"lincr", "+", "routco"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]incr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], 
      RowBox[{"(*", 
       RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedInCrDensity", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotvalues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["gNN", "2"]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Edotgammavalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Outer", " ", "Crust"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"loutcr", "=", "10"}], ";", "\[IndentingNewLine]", 
      RowBox[{"routcr", "=", 
       RowBox[{"loutcr", "+", "rincr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]outcr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lambdavalues", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        SuperscriptBox["gNN", 
         RowBox[{"-", "2"}]]}]}], ";", 
      RowBox[{"(*", "km", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"EffEnergyLossProducedOutCrDensity", "=", 
       RowBox[{"0", "*", 
        SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "Surrounding", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"lsur", "=", "100"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rsur", "=", 
         RowBox[{"lsur", "+", "routcr"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"\[Lambda]sur", "=", 
           RowBox[{"4", "*", "310", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["g\[Gamma]\[Gamma]", "2"], ")"}], 
             RowBox[{"-", "1"}]]}]}], ";"}], 
         RowBox[{"(*", "km", "*)"}], 
         RowBox[{"(*", 
          RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"EffEnergyLossProducedSurDensity", "=", 
         RowBox[{"(", 
          RowBox[{"0", 
           SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", "Surrounding2", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"lsur2", "=", "1000"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rsur2", "=", 
         RowBox[{"lsur2", "+", "lsur"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"\[Lambda]sur2", "=", 
           RowBox[{"4", "*", 
            SuperscriptBox["10", "11"], 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["g\[Gamma]\[Gamma]", "2"], ")"}], 
             RowBox[{"-", "1"}]]}]}], ";"}], 
         RowBox[{"(*", "km", "*)"}], 
         RowBox[{"(*", 
          RowBox[{"larger", " ", "than", " ", "this"}], "*)"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"EffEnergyLossProducedSur2Density", "=", 
         RowBox[{"(", 
          RowBox[{"0", 
           SuperscriptBox["g\[Gamma]\[Gamma]", "2"]}], ")"}]}], ";"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"decay5", "=", "1"}], ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"decay4", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay3", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "loutcr"}], "/", "\[Lambda]outcr"}], "]"}], "*", 
        "decay4"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"decay2", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "lincr"}], "/", "\[Lambda]incr"}], "]"}], "decay3"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"decay1", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "loutco"}], "/", "\[Lambda]outco"}], "]"}], 
        "decay2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Large", " ", "g", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"intinco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"rinco", "-", "r"}], ")"}]}], "\[Lambda]inco"], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutco", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"routco", "-", "r"}], ")"}]}], "\[Lambda]outco"], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intincr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"rincr", "-", "r"}], ")"}]}], "\[Lambda]incr"], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "routco", ",", "rincr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutcr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"routcr", "-", "r"}], ")"}]}], "\[Lambda]outcr"], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rincr", ",", "routcr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intsur", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intsur2", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossLargetotalmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "EffEnergyLossProducedInCoDensity", "*", "intinco", "*", "decay1"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCoDensity", "*", "intoutco", "*", 
           "decay2"}], "+", 
          RowBox[{
          "EffEnergyLossProducedInCrDensity", "*", "intincr", "*", "decay3"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCrDensity", "*", "intoutcr", "*", 
           "decay4"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Small", " ", "g", " ", "region"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intinco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rinco"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intoutco", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rinco", ",", "routco"}], "}"}]}], "]"}]}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"intincr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "routco", ",", "rincr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intoutcr", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rincr", ",", "routcr"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"intsur", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "routcr", ",", "rsur"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"intsur2", "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsur", ",", "rsur2"}], "}"}]}], "]"}]}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EffEnergyLossSmalltotalmr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"4", "Pi", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["10", "5"], ")"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "EffEnergyLossProducedInCoDensity", "*", "intinco", "*", "decay1"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCoDensity", "*", "intoutco", "*", 
           "decay2"}], "+", 
          RowBox[{
          "EffEnergyLossProducedInCrDensity", "*", "intincr", "*", "decay3"}],
           "+", 
          RowBox[{
          "EffEnergyLossProducedOutCrDensity", "*", "intoutcr", "*", 
           "decay4"}]}], ")"}]}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "Edotvalues", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Edotvalues", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710442832830781*^9, 3.7104430117235756`*^9}, {
   3.710443053247574*^9, 3.710443089347694*^9}, {3.7104431337297435`*^9, 
   3.71044313855811*^9}, {3.7104472930676327`*^9, 3.710447295802108*^9}, {
   3.7104476586808586`*^9, 3.7104476871419473`*^9}, 3.7104477198210144`*^9, {
   3.7104478960083513`*^9, 3.7104479362739763`*^9}, {3.7104479701804256`*^9, 
   3.7104480543211417`*^9}, {3.71044860995324*^9, 3.71044870144753*^9}, {
   3.710448846196802*^9, 3.710448851243931*^9}, 3.710448888950297*^9, {
   3.7104774639076657`*^9, 3.7104774685954113`*^9}, {3.7104775990405397`*^9, 
   3.7104776036657763`*^9}, {3.7104776462321186`*^9, 
   3.7104776515136395`*^9}, {3.7104791131529016`*^9, 
   3.7104791145123453`*^9}, {3.710482235003176*^9, 3.710482236893895*^9}, {
   3.713214315967517*^9, 3.7132143262173505`*^9}, {3.713568068336277*^9, 
   3.713568102168832*^9}, {3.7135685797631483`*^9, 3.7135686391787586`*^9}, {
   3.7135687020156493`*^9, 3.7135688096439447`*^9}, {3.7135700686014137`*^9, 
   3.713570083415289*^9}, {3.714288597814248*^9, 3.7142886932341423`*^9}, {
   3.714288761491887*^9, 3.71428876402429*^9}, {3.714289010840177*^9, 
   3.7142890194787397`*^9}, {3.714293584922245*^9, 3.7142936148638678`*^9}, {
   3.714293760061796*^9, 3.714293763389772*^9}, {3.714300681411557*^9, 
   3.714300733525639*^9}, {3.714301044801138*^9, 3.7143010962136507`*^9}, {
   3.7143011808847713`*^9, 3.714301342838813*^9}, {3.714301451516445*^9, 
   3.714301454083407*^9}, {3.714301522402938*^9, 3.714301545500605*^9}, {
   3.714301580659768*^9, 3.7143015955026217`*^9}, {3.715298265043383*^9, 
   3.7152983415383773`*^9}, {3.715298432331648*^9, 3.715298467468073*^9}, 
   3.7152985829130383`*^9, {3.7152986385291157`*^9, 3.7152986550111017`*^9}, {
   3.7152989592229195`*^9, 3.7152989658863544`*^9}, {3.7152994042826157`*^9, 
   3.7152994065231147`*^9}, {3.715299796745262*^9, 3.715299824446726*^9}, {
   3.7409405116916995`*^9, 3.740940519767721*^9}, 
   3.748120978357464*^9},ExpressionUUID->"c758fea3-ecf9-4088-a7f4-\
499874d5fd91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eloss Plot", "Chapter",
 CellChangeTimes->{{3.7481171888614626`*^9, 
  3.7481171909376802`*^9}},ExpressionUUID->"c37d16a1-fcb4-4224-8422-\
0329d50b2ff1"],

Cell[CellGroupData[{

Cell["Without Energy loss by \[Gamma]", "Section",
 CellChangeTimes->{{3.7104774919129305`*^9, 
  3.710477508798292*^9}},ExpressionUUID->"1bb53816-de59-4611-ae9f-\
564004c18027"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smallini", "=", 
   RowBox[{"1", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "10"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallfin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "7"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeini", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "7"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largefin", "=", 
   RowBox[{"5", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rangeupto", "=", 
   RowBox[{"2", "*", 
    SuperscriptBox["10", "53"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr0plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=0 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Dotted"}], "}"}]}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Dotted"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\) \
[GeV\!\(\*SuperscriptBox[\(]\), \(-1\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr1plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)<1 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Dotted"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Dotted"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr10plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)=10 MeV\>\"", "}"}], 
            ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(rNN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr30plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=35 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "DotDashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "DotDashed"}], "}"}]}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr40plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "5", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=40 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "5", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr50plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmallgNNmr", "[", 
          RowBox[{"[", "6", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"Placed", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=50 MeV\>\"", 
             "}"}], ",", "Right"}], "]"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargegNNmr", "[", 
          RowBox[{"[", "6", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.7104491299761534`*^9, {3.7104492413240824`*^9, 3.71044924804045*^9}, {
   3.7104492957125487`*^9, 3.710449326385598*^9}, {3.7104493644800425`*^9, 
   3.7104494666864915`*^9}, {3.7104495117170944`*^9, 
   3.7104496087443967`*^9}, {3.710449860018058*^9, 3.7104498601743245`*^9}, {
   3.7104503663387623`*^9, 3.7104504080111933`*^9}, {3.710450455888725*^9, 
   3.710450470938306*^9}, {3.710450641728633*^9, 3.710450642259918*^9}, {
   3.710451004430475*^9, 3.7104510768951583`*^9}, {3.7104515029141006`*^9, 
   3.7104515254786644`*^9}, {3.71045161557127*^9, 3.710451631377138*^9}, {
   3.7104777015122185`*^9, 3.71047770296542*^9}, 3.710478902342085*^9, {
   3.7104789481288805`*^9, 3.710478952769738*^9}, {3.71048199793436*^9, 
   3.710482043423835*^9}, {3.713214054949439*^9, 3.7132140656165476`*^9}, {
   3.71487774665589*^9, 3.714877755846144*^9}, 3.7148780027378087`*^9, {
   3.714878040573619*^9, 3.7148780491407585`*^9}, 3.7148780796197543`*^9, 
   3.7148781108403273`*^9, {3.714878179717187*^9, 3.7148781878738203`*^9}, {
   3.7148783342554607`*^9, 3.71487835172511*^9}, {3.7148816566892457`*^9, 
   3.7148817014643145`*^9}, {3.7152148555143814`*^9, 3.715214856200635*^9}, {
   3.715215709116605*^9, 3.7152157096271152`*^9}, 3.7152157451529922`*^9, {
   3.7152157842965326`*^9, 3.715215819215147*^9}, {3.71521595460534*^9, 
   3.7152159775702667`*^9}, {3.7152160196324635`*^9, 3.715216047512081*^9}, {
   3.7152198969938693`*^9, 3.715219898201106*^9}, {3.715220379852536*^9, 
   3.715220381565312*^9}, {3.7152230245263863`*^9, 3.7152230283252077`*^9}, {
   3.7152234364004297`*^9, 3.715223453030964*^9}, {3.715664902871256*^9, 
   3.715664924101359*^9}, {3.718401324312631*^9, 3.718401328312564*^9}, {
   3.740290368230956*^9, 
   3.7402903717315683`*^9}},ExpressionUUID->"351c8963-302e-4efa-b6e7-\
3991a4ddee75"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"PlotRange", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "smallini", "]"}], ",", 
      RowBox[{"Log", "[", "largefin", "]"}]}], "}"}]}]}], "*)"}]], "Input",Exp\
ressionUUID->"9672123c-f164-41ff-91e1-3dfe578ec7d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TotalEnergyBound", "=", 
    RowBox[{"5", "*", 
     SuperscriptBox["10", "52"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"(", 
    RowBox[{"erg", " ", 
     SuperscriptBox["s", 
      RowBox[{"-", "1"}]]}], ")"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"mr1plot", ",", "mr10plot", ",", "mr50plot", ",", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"TotalEnergyBound", ",", 
       RowBox[{"{", 
        RowBox[{"gNN", ",", "smallini", ",", "largefin"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Opacity", "[", "0.1", "]"}], "]"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"LineLegend", "[", 
         RowBox[{
          RowBox[{"{", "\"\<Energy Loss Bound\>\"", "}"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}]}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\) \
[GeV\!\(\*SuperscriptBox[\(]\), \(-1\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "9.5"}]], "]"}], ",", 
        RowBox[{"Log", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1.5", "*", 
         SuperscriptBox["10", "53"]}]}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.689574037489246*^9, 3.6895740562817717`*^9}, {
   3.6895741350222654`*^9, 3.689574158905187*^9}, {3.6895743110500774`*^9, 
   3.6895743313556137`*^9}, {3.689574367288571*^9, 3.689574369234869*^9}, {
   3.6895751413972483`*^9, 3.6895751423869066`*^9}, {3.6896167550403547`*^9, 
   3.689616758464637*^9}, {3.6896168086569753`*^9, 3.6896168275715866`*^9}, {
   3.689983302895314*^9, 3.689983310333274*^9}, {3.6899833691364756`*^9, 
   3.6899833975964475`*^9}, {3.690580383302699*^9, 3.690580435177188*^9}, {
   3.6905842248800955`*^9, 3.690584231601562*^9}, {3.6905936631576223`*^9, 
   3.6905936647897067`*^9}, {3.6905947349231377`*^9, 
   3.6905947350512247`*^9}, {3.6905955204036074`*^9, 3.690595520867916*^9}, 
   3.6905966678800464`*^9, {3.690596794214791*^9, 3.6905968036980953`*^9}, {
   3.6906600596264973`*^9, 3.6906600619290285`*^9}, {3.6906601849067936`*^9, 
   3.6906601887543497`*^9}, {3.690661193936146*^9, 3.690661194239348*^9}, 
   3.7101997271020145`*^9, {3.7101999237391143`*^9, 3.71019992556734*^9}, {
   3.7102000439271092`*^9, 3.7102000440521464`*^9}, {3.710200132349904*^9, 
   3.7102001325842896`*^9}, {3.7102002268289614`*^9, 3.71020022701647*^9}, {
   3.710200332039609*^9, 3.7102003321646037`*^9}, {3.710449598087611*^9, 
   3.7104495981657343`*^9}, {3.7104504145740247`*^9, 3.710450434946019*^9}, 
   3.710451052933996*^9, {3.7104513480867634`*^9, 3.710451351461993*^9}, {
   3.710451493728667*^9, 3.710451494431816*^9}, 3.710451548103115*^9, {
   3.710451688572081*^9, 3.7104517187748394`*^9}, {3.7104517630713663`*^9, 
   3.71045177332302*^9}, {3.710451810048827*^9, 3.710451820042218*^9}, {
   3.7104519135713005`*^9, 3.7104519740267625`*^9}, {3.7104784902589426`*^9, 
   3.7104785210175915`*^9}, {3.710478560194743*^9, 3.71047856828955*^9}, {
   3.7104786661668353`*^9, 3.7104786931455507`*^9}, {3.7104787969076166`*^9, 
   3.710478821966126*^9}, {3.710478853857819*^9, 3.7104788851091995`*^9}, {
   3.7104819905795565`*^9, 3.71048199100491*^9}, {3.7132140181048837`*^9, 
   3.7132140195588455`*^9}, {3.7132140499120855`*^9, 3.713214050599538*^9}, {
   3.7135691391663904`*^9, 3.7135691671760693`*^9}, {3.7148777639246826`*^9, 
   3.7148777709592314`*^9}, {3.714878286587407*^9, 3.714878302798788*^9}, {
   3.7152158920546083`*^9, 3.7152159417847013`*^9}, {3.7152217934641285`*^9, 
   3.7152217958321314`*^9}, {3.715664895599101*^9, 3.715664896236164*^9}, {
   3.7184013519454193`*^9, 3.7184013622438774`*^9}, {3.740290485788826*^9, 
   3.740290526876329*^9}, {3.740290558445776*^9, 
   3.740290624948031*^9}},ExpressionUUID->"7442f918-8941-45e2-ab9d-\
4715f757be1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"5", " ", "3", " ", "10", " ", "10"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  TemplateBox[{GraphicsBox[{{{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[1, 0, 0], 
             Dashing[{0, Small}]], 
            LineBox[CompressedData["
1:eJwV1nc81V8fAPCKhGhIEsq8w72qu0sKSalzSpFQUbKlUomMkJ1RpBKSUEZm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             "]]}, 
           Annotation[#, 
            "Charting`Private`Tag$14841#1"]& ]}}, {}, {}}, {{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[1, 0, 0], 
             Dashing[{0, Small}]], 
            LineBox[CompressedData["
1:eJwV13c8lV8YAHAkq4yQlHEv7ua6ZoSWSjkvDaOh5VpFIRKSSBmVQmalkLQo
iUqkPGRURpSM69oZiYiWEb/z++t+vp/7vmc8zznPOa+ak7eNq5CAgAB3gYDA
/7+LVOzCTFV1QM9yVn/9bgYhr8TbFqeiA/k/wnfYYasud1TtV9aBGu/RSDds
naVHX8Yo6YBHa9LW89ir5CYu9K3QgRuMgeEUbPMlgbuNsedKHifdxbaTDP/V
o6gD9+/8sC7D3r9IomIldmaF0946bDfxuPjoZTrwVORDWCu2t6gCt1tBB5ws
vMt6sQMX3uAYYiunFWmMYIctUJ+7sFQHJJYtzPqJfVHwfm2nvA7UJXoRs9iJ
8+xUfWxFk5Y5oT0M4ua/AvfzcjrQrODfJoZ9d2aVcYcsHu9Ji4+S2HlTpSJ6
2M/fb/+6BLvoz6bPkUt0QMd4SH0pdvmvmtvtMjrwxJntuwy7ZnKHrw72Gjnx
L4rYTT9a1kVI60BkiK7fcuyOsf3SPCkdGL9zT/1/D4z2dWhjr5Q6Mvb/+2Pf
3B+ek9QBlYqTvP/b//t1LKh1sQ4cF/4wKIstOHTCko29rNd9kTS2xMDMsrOL
dODczNodEthyX8IGmiXw81XomTC2cq/oM01steEzRnN4/rTuy+fOiOvA0OWW
lt/YnE45m89iOjD7Xej6d2xj/jUyC1shp8C3//988UhjIaI6UCmj7NmOTbTe
efVJRAfWTlWHNfyfv2bNSwxsTt3llxX/56/picPphTrAu9yz6MX/+ftoxPwo
rAOPG+fPZP+fr/oNVacW6MC29PKSS//nq/ZdYoMQ/v9fRWTw//l6v82Ziv1p
VsrrCPaNqr0CHwR0QDL9eZwF9p2KnnoNbBkk1Kb3f38RH0x+zHFAsDaPrYp9
9vSg38ZZDgiLCJpM7ML5Pjm55Ps0B6aUa4d52HdPzOemTHHATGukuBy7xnPZ
1+HfHMia+nY/Flv+wOb9V35woElb85MqNs3BdtpknAP0INpeAWzjnQdTvnzn
gIxQhkjPTtz/1oBGoxEOFGVPpqVj311zb1PnAAdGi9aoymKLd04tPdLPgdUu
b62+2jOIo6etBv70ceAI44hbKbZeyY/IJT0caHbKcTmM/XqV2duN7RzQRxoZ
j+wYhFpbzNXGNg6c9VtuEYwdHthz+EArB8LFLVossVFhpHjgZzz/d9JlPbYM
otmgEeV84EBmn/g9YexVTRpKxvUc+KMQ//C9DY7ncf9vFbUccH5/7EYstlO+
0qXOdxx4dP3gKgXs7xy3uiUVHPh6ss5BYQeDENGc2Rb4AsfTaW1Nz1YG4f7e
mrywkAN6ugzTZOxa94zxK884cCaFftkSO/7+pis5+Rwovrbp00NrXB9ocR87
H3Igp7+xx9WKQaxUo9pvusWBRl+to7csGcQ1CKB+TOfAEuJV3gbs2YPvfx1I
40D1/Pn6L1vw/krzTg5Mxe39fBGrgb1VubglJ4kDECuzOMECr69l2xxkL+L5
vXHdsGoDzt/VvDeF5zkQZepIaTBnEG8UZdn7oziwtjZwzhWbvOLz/L1wDng6
5p+NWc8g2pX33lkdivOV8aLm41oGsV390PhhPw5Uff9dSDdjEHOZb/dIHedA
6jjd+5Epg3ikwXpT4MOBy/Rvi/WwJaijSXNeuP/9fX+NTBhEJf24aaI7B67f
sQ9eacwgTNihkaUHOHBnbtL9nz6DGHrUPeaynwPT5t4UH+wUbfM9Evvw832J
hX16DOInZ6GW/R4OmO+luFTqMojHetGNw7Yc4OTXvwziMAiKcYqygiUHZrLU
Lz5kMQjJDY/zj+pzwJv45k0lM4gDcVFDinoc+Myu+nSChOtXx0HVSh0O+H75
Pl2hyiBsAmUuqmhzwGnNzfiDKgzi6iMfbj2DAxMSkaURKxiEuqKBjI4qXn91
t6SS5HG+Rl94TopxYFua1rJCUQYRZXLldrooByZ3x+d2iDCI1ij3NkKEA7KM
oj4h7FPqKzZlLeDAy5PBJEthBgG7Tinbz2mDY2FlQYUAXq/lq2ueT2pD9ofl
KwKm6MSBlHJGUKc2lFWRM19/pRMC53uuiHdoQ5ZAekz6EJ3IDBSYudquDQL7
8m6FDNKJgT1r6gpbtUGj+6eOUT+d8FIu9vn1URs2nneFK910IuTWk+Jj1drw
w/5lyXAznUjLybA6lKcN8zffJyqX04l1N0qf/c7VhuULQha/BjrRe6lTNfKR
NqjwzzjtL6UTNC/lH1nZ2kCRO5qWVEIncnWuJvVmacNmDXXZked04vWz2M79
13B/T4VztXPoRFdpyDG7s9pwaHCL6d8rdKL2ykPf2TPasMq6993RODpR7Mzz
ywrVhlK7w3pdMXQiWXTlyZ/B2mAgu/nCq2g6YbVtNCwxQBsGHuwWd4ygE0Wd
exOajmpD/WS3kUkgnUj4Z/zcbpc2+LdqNOruoxNnPri9mLXXhpj1J/r2OeD5
30oszrLTBrGZzNCI3XQCbRp//XOHNgT4fbL8YIfjefledaKVNgieZvI2WtMJ
T2WFtqb12qD/eDjk2Wo6sdl0csZOSxu8NYJ6ryrTici8Q7rdLG3oaN28af0K
OlFB5bsdYWrDNq2wXQPLcPxkKhvDaNpwPVk3iCZHJ0z6k+/lkrXh1iU2ESJO
J9ixJrZiS7XB6KLKzfO/aIRcX1j2y39sGPGYXPvtPY2w2f27y2KWDb+esAvU
3tKIuDqPpR+n2eATsmaHXSWNWPzC9szQHzbsfnBy9lEpjRC5TN25dIIN1zTD
E/Se0oiple8EvQfY4LLAvTn4Bo3ouiizR/0DG64Pukf8cqcRUDvj8LSODTmn
ZGYK3WhEptTgPotaNjQ7uOj4O9MIl/hXjh7v2LDa1uZt/z4aMXTN43D+GzY4
L+BoXtlGI8bvVwSYv2BD7tv5O/IGNEKgOjDZ6RYbIuYPqT6aohI9Yi5Xf6az
webgR4/OX1SiHG27HpnGBnN96U6JCSoRXk9Ny05lw+3iQKr9MJUQa/54ZyKJ
Ddvsf+fk8qiETL/Ws7MX2fDbOMPQp5hKkBf0fMo8zoYj1JQSGX8qYUVr97L2
ZcPHPRpfvvpQiZOWn8X/HmODTPEti9eeVOJj7Lu11l5s4Jy6kbPblUpEKOfn
/DnMhq8NeaG2dlRi2PDcOasDbLAUTUvbr0slnh6m6v/ewgbpR26KdwcpRHc0
qT5jMxuY6TVenb0UQvLxcnfCgg39Ex8Dl3RSCLdfkukZG9iwPkEk5VAThVh+
9rcEsYYNtrW/Ij4BhQhJre5N12cDLep+2N2rFGJLvXu8pSobyr79aFLaSCGq
ErMdW5TZIPZyr4zWGgqxYe83bVclNmxY1+dnaEwh1gwdrTmjiO1akaWvRSH0
hY4Jv5Blgx13ekmHHIVQXenvTxPF+cgPK+vq0SB+3jzrsGBcC45XjISfDdQg
fF3eMK5814LfWz/sz/XRIMZYwn9UR7Vg5N3tqo8eGsRwYUSCybAW+D56sHLh
fg2iq/F8rc8XLbhJua4os16DeL8wdk13qxbMSQ5uKBbVIDI8U9VflWlBd/P8
1k2x6oT70m8XnEEL3qTmaAmcVyf0Xpn8EC/VAhXfD7SnZ9SJisW80p0lWtBT
+stN1FedGMpR3D/+XAu8xN59drBTJ3SGk1I0HmqB7bzzpYJl6gS4xS2+mKwF
bne+dZCuqRFdByN+7zyiBdZT57c/jiQTqIlgCXtowRH7p+ZNp8nE8y2yB54c
1gLeeuejE35kIkY3vXKRmxYYvVx/dIUzmTBbUJQIjlrwVS7aavlaMnH97oge
a6cWXBJyibn/jUTYjdp6/1unBYeOLyrNLFEl3gapD91W0AKJK6UbrxgrEz3u
h3NeFWuCR46c8YC+AtGT45b/z0UT9hW3erhZyBAmW971X3DWhNgo9ZuTWjJE
/BfN5QpOmhDPfpEZJSdDbFT5Eap9UBM+qqw1v1gmTdyLOWV9cI8mmB92vLjq
jxTh6RM3BNaaMCVX2vnNVRLv12LV8JWa0DZw67KKnQRh80nZRsZQE9h7/iX2
akgQ2d6hETf0NeHxjYN6lZPixL77G0ee6mhC/7ot2v0J4kTp8g9F/SxNeB1v
tjztsxgRMdtnt5mkCc6hpfucDooSS8oloyXENKHO54hscqwwsVhz8OJNEU0w
jRWWq3ERJsQS4aLOQvz+qlhC00SYmHM9fnGnkCbYWb2S9O5fQIyIt13InGXB
QMwMIb1mAfF2R9Z5kx8ssNwinrboryAR0mMS6cFjwY+95MWyGvMoCMlH/mtl
waGSBlpF2xw6UTAaEdfCgvMb9j7oi5tDRyMyIp43sYCZM6bpKTCH9jBFIoQ+
sCB/y8qTRV9mkYFP47nrb1iw9OjSK/fLp9E3gcNh7x+ywHqZnNyH5t9Ij9i+
wj+HBbSYrz+FMn6joCTjArVsFsz3HujNcP+NxFji/YH3WFD582iA0twvRLHN
3kLPZEGTVP0Kaa1faN+dEenwFBZsp7hThW9MottjTfc5ySyomL0q3n9kEg2v
erW+PZEFKnFOFF2zSRRYf/m4XjwL5vaSvkl0TqDEP9ot3ZdYcPjagaw3tAlU
a+mTtvosCwxVunSNa8eRXOIeo69nWPDy09fyisxx5NC5viExlAUXqmzFX54c
R0O+skIjwSyQ+/zvbx9jHAnfKHC9HsCCrbG7LTcojiGz77+0/hzF8TQvuqhZ
O4LOGXdWZh5hQaJ4gfXGyBH0/mzVga0eLPD5PbmGsX4E7V6WEnfnEAt2xeiM
bS36hvzWGf+0dWJBsMbTHQsKhtHD+KCXebtY4H1t8OCumiG08cyDqLU7WdCm
d8Dix6UhxPdsta23Y4HuxZVVHtuG0CLLlSPfdrCgZN2Pu3+aB5HH/A9luhUL
nI8JbbUfH0BCo+SvzxALbh4eOf/2xQC6ztv2bKMlC65eYczKnB1A7549snay
YEGp1NpppWUDiHHUPeTmOhbknbpuN4H6Eey5irTWsoC96JXf4PJ+tHtztcLL
1SwQ7z6hf/frFxSlTn3caoLnk7DIKyj6Cxpo7e6SM2TB5LgB06a1D2Vt2r3+
IpMFNlnMcvukXmSmHyW5nMECi6qIKuqxXtREft52j4bjKdHveIfoRQtm5Xwr
NVhgldfp+1C4Fznlf8gUUGWB2l31PQ9CetB0+pxXrDILboxnHKk80IPiL7NN
VZVYYP/q4fJza3tQ2eHoT6aKOD5et9h8oR5EJm0WDpBlwXNr9ppPcd3oxWL/
hoVLWLB5THfd+xPdaPt01o1EaRbMvF8XZ7e3G4V+FjLMX8wC+R6bISVGN+qM
fu06KsICF90+amRcF/I/OaobvJAFqbNbLDY6dyGpQ8pzEsIsOCJkabrYqAut
MQ9KZgji9fdpkMjp6UQ3/xpWO88w4VVxylyZeSc6U31ca9E0EwxONbC6SZ3I
JfnJlfy/TDixc/u2un8diGXA3if4mwkFRJq0eEkHeuFN+ZE2zgS1lF385+s7
0I01TjstxpgwV+Gl+Y/SgUIlM16OjjLBTLXx04xYB7LIUYo0+8aEpCcvli/7
xEefBmSVeP1MiHfPzAj05qPnz7afCfvChK93zr032M1H18Nj+hl9TDAVfR6a
sJ6PHNUl8gK6mbDCc2qcrcBHG39sXkrqYsKe9WEeLoJ8RIeIoKoOJrQ5hQzr
jbaj7/sFNy1tZ8KsZmDO5ap29FFrbXZJGxOsIqw/yD9tR89mgqVdWplQnRxU
ysxsR8HX/rblf2ZClU684GRoOxL/POa1vYEJT5byVrxe345GbrOb/tQzITXx
0SUv/XbU4HtkVXodE4r3tW29Rm1HyTKDC76/x/HaG+Jtt6gdBXVR3JPe4f72
Keh1z/HQ/lynerO3TDB/7irZMcFDFKvOq9GVTLgoHbxMjc9DYkrKc3oVTOCZ
C/KcG3no29c9zrxyJiinNPGlqnkoP+ozmwlMWHjKTiqpgIeSdsolNLxmwsMk
UaGj2TwUSN3xN+AVE/zCNSHzFg+tfVNbXlXMBIFitSP0KzykHi/B8CpiQvjl
uG0+F3hIhLvl8tIXTJha83xU9iwP1c692eXyjAmhnMWX7f14KK9O8NWip0zQ
VzxQNOHJQwk31qoX5DOh+Wb+r65DPORg8nJEMI8JjEVGZrf38dAa8akdD3KZ
QFjcvnNiFw+pta4s3P6ICdYr4zribHhI+J6f8t8cJuw6/Edj0pqHhk7kh6Vn
MyE95UDpdUseqtk4PmDxgAkdpNbZiE08lCunbfX9HhOamuc5Bet56MSTBwqr
7zDh3eeTA7UmPJStof24+jYTXgswmvyNeKgzKX+zTSYTxu+HnXYz4CFZMaNu
fgYT+gSmv13T5SGLoJeBh9KZ4Ns5qivN4aGgkbVLJm4y4aTiDY8KLdzfgYoH
wTeYYHJaubiQxUO9DVvMRVPx+047rQcZPKSwoY535RoTvgz+2rODzkPo2Y7j
yleZIEl3VP1J5aEQevOie8l4P5ne66mj4Hxdc8jSTcLtuZ+e5Gvw0MCiLrOS
BCbUiNIfkrBXhDh/tohngsK5I0cT1Xlo6/igZ2McjsflyJursM86HRXZF8sE
qehlTySxC5vG0wYuM8HLaomaNPaIxQkjn0tM6FW4722GTS6a+jBzkQlO2Wvp
/7dnpxlyOPICExyu7+bJ4/7O3xQSXHKeCTcWntZ4hV0iHXUtNZIJS+W07kTj
8Y6HLdKjReD9aF4lHornQ/kZ+z7vHBPscgIWJNN4aLebvLPpWSa4japbfcDz
v9R6dabyDBPqGtEdJpOHAKkkbg9lwmn+TMttHL+fJbe02k8zQc7/2VMzHF8G
h1bpGsyEnzdt5CbZPLTvVvb+8SC836/8+FiJ8xEnx/kddBLvJ09+WwHO19Qf
I3qcPxP+3RQO6jDkIW2PktIVJ5gQ8qpRaJkxDznx1+2+cxyvh6GWJ4fwengP
lheKjzGB1MTPQWt56PqFvd++eDBh0b6bqf/w+qqf6Trn7c4E0ZuR+c1WPCTk
5aI8fQjvV7f4wdJtPORh42kt7coEzdSI1FJ7HjJVCn286iDOT9PiyYNOPHTs
8oItFfuZMNoWfu2OKw9lzUd1b93HhDf6KbW/DvPQ4i9xS1z24PVwfvvxAm8e
4j/MPB5jy4Ql70MWJZ7modNrqoz6NjOhPMvY4dR1nJ/TZTf8LJiQ//I9ZUUa
D7FKSgRFNjGhdZNH3Uu8f1tXFdQwzJlQOSnmJfKAhwwMMw56mTGBvXTPxbxC
HhrWDIqa0mGC/YgqR/UzD+1crt0ivYIJzxZVF4lJtyP2bqbZLUW8/yLdhBNk
25FwCuWW3jImdFk8sF2h0I6eyCsdsZfH70dyn5FU2tFiGbH561K4v2m1Zws0
21G5SC+NtgCvh1lEp1q0I87PJH+zEQaUmBt5p5xsRzbyGX4Dwwywif1UGBjc
jvwMsn3jvjJgrR71+k5cP1/4vfb6MsCAoC11WmIR7cj814DbpR4GuP/ZdN08
rh3t/G20i9/MgG0cRsLSu7j+/m0zCi7DLhs6tf5DO0pT/GJIAwboN31qftHY
jsqMv+s3vGaA63ygOLupHYmcFNKhlDCgyTlTcHFbO4qdYjFqnzPw9+XuuKze
dpQ5fUpR+SEDll6ueGf+qx29nVWZepnMgCvHL4haKvKRKXixLJMYsKaryyhm
BR/lnivd25zAgK3TWpQGZT5KlOC+Ho9jQBq5bS1S4yOuYtY5ajQDCsPER5ex
+GhanyUVG8qAxAxVR2VTPtI6slLD6TADWo64j/c68FG6dpTdmBsDGk8MP6/a
x0eyEy0Rwa54fE86c+4d4KO/gSeHkp0YkCF3WJvrxEeVkSWPavYxIK5LeiLf
nY8OZJobG+5gwBKdWYumAD660rbVWsyEARuMNMY04vloe0juslxjBpg8E1h5
LYGPpDSkem2NGJAyd3//4iQ+unS0zj/dgAG2Qpd3j6TwUdQ8kbGSw4AOc1ez
hJt8dJpqOelCYcDfraN5Iff5yN1nw7UyKQbsv3loX3sJHzEUbjsfkmSAGpky
I/OajwaKhbQlFzPg3Nam1xtL+chFuLx8tzgDLkTzSu6W8dHBlHUjYwsY0LDj
+Du7Kj6yf7V6reoUHeQpz2ocPvDRenHj/qA+OgiKGKopdfNRZpBUML2XDht+
xk7L9fCR8MgX2aZuOmg6upkv6uWjqvor69iddAhxydL41cdHVonfUrta6fCu
4OXO54N8tJuUbrOxng5WS5Lfj33nIy9DEZAsokP+o4C6LbN81HCXv7O4kA4r
vC+Yy/7jI13FglG353QQyqq24WH/nD6oBAX4+eQ6S7d5PjoJRf6+uXRQyr77
1FOoA4UTnuyW23SYnBmINsX3l+vcpusZMXQQS9He3C7bgaz8f7joXMb9S57k
Rcl1oLmLUhyIpkPA43M/9eQ7kNPTLW+6ztPhxs+JsvClHUhT9NU31XN0GMq0
61dQ7EAlD++Y3Qygw7UgvQO/lTuQV1m5CNufDt2Go+PRKh2I3NzVUOJHB/fs
FBWyKh7P/HJXvg8dsgw1LTeSOpC1TcxlpaN0GEupFg1W60Cdf/w7rznSQbvf
UCqb2oHiFifeZx6kwwn526VMWgcyV3viW7QfP89MULqPfRd9E2lzoMODmurm
DHoH8r55kKNoTwfLmfN+Z5kdSGDDljPJlnQQ7jy2VJTdgfJ3uSLaFjp8XVXR
7oPtcvSs/HMLOiwyfODQjv0uqeT+5w100L1vH5Gt3YHih3Qa5dfg9v+N3V6l
04E0YparJ+jRgbpxNkdJH88vfFOEqS4dbsafSzqKrRrkM9THoUNb2/SREuwV
bu9yDdh0GH71sWe3QQdasuakaTOdDn7PT8yHG3YgKYM7aSE0Ooxqthyow17M
ahSkU+nQJ8R+LL+yA4kpMN8GqNMhzDiZkoE9P9pqt1wF58tO1TvbqAPN9gm/
KFOiQyfvu9Mw9nSbjpLHCjowkiwIpnEH+l15vqd4GR0MrunP3MYevWnstU+W
DvuPrOq7tKoDtVtfjUoXpYNH1ACdbdqBWjdUDG8WocPcd5P4fdjNq8atx4Xx
fBeM/L6I/ZG6RX69EB1y2m7kfcF+9+9PRu8sDe4HuY5Gm3WgqkkN4egZGqy6
0qJXgF3xddsh/WkacEaG/dqw4fM9dvgfGgSp/BlTX92BCh/tKqZO0CB+5463
D7Cf3j6nUj9Og9XBEVNvsfOvPT7jP0aDf3W6zEHs3AjRzdUjNAj58yqcvKYD
PTyln+39jQbrl8znmWJn+xyUVBymwZ/WIL499p39hZ8OD9LAf91H3SjsTNu+
lUsGaPAmSnBfGnaGpfT1oi80YNbKRj7FvmF4yFGilwYVY968Duzrmglv8rtp
0NMnuPAH9lW1UtreLhp4/xPUWbC2AyVILhvN4dMgl1kVRcHuvXvhnFE7DXzp
778bYOusm13+po0GTrfJrI3YIW1eeVtbaXDlx+AqG+w63x4LXjMNEpaYqR7E
Vl5s1+H6mQaiOStbPLA97lQd//GJBuvkxlxOYL9Ys0ri9Ef8vGVQdQi2aGtO
hlgjDdL+Ds9FYu/0UTVK/EADNf8di2KwsySu1JHqadD75uVIAvbE7QUuObU0
aIg1vH0Ve/1q/+mVNTRI1n2rfQM7rnkorvwdDSxzg2LTsDu999K3vqWB6vMd
lenYWuL1r9qqaDCXta3hf5/KXGfnWkmD7Wf98v5//r1pwfD4Gxp8EHzt+n97
ip+pYcHlNDA4Sx//vz83r6vLxMpocFQ6e1si9jPRRbkJpTTYcNAs/P/xCt86
vZH0mgaPPn28HIVtYzLOyy7B8Th18GgodsYnJ5+VL2lwVfIjyR977Ohn0fIi
GuiML7t/BHuNyJY06xc0cNNTXuiIfSm92KDtOZ5fTPVKW2yeMbvG5RkNWjwE
Vm/CZn5M544X0GBfc/ayldiBR2T/nsqnwZ3L96uo2FXCETGiT3D+J1st5bGd
jTxequbS4HbhhtpRvB7yG/g7sh/SwFVXt6YVW8Bj25BhDg1M4gtvlmPfvGGw
1Po+DbSj20visUcM7+W03qVBdeRy8ZPYJh+Wm7vcwfvHUJdxALtFcN7rVCYN
PHLkOynYtFSfhaK3aKCk6OUngu1n8CU1Pp0Gn0NK+AN4Pyw59O7tgxs0YOet
Us/CJmoT1FuTaZAtYnZSBvu6q0iRcxINwpSbUobw/huaC9w2lkCDdh4tshQ7
QvdAsMgVGnzbmt/gjl2azGg2iKZBZ2izXB7e31I6qUfhAg0qq9/dDcHe905y
gdV5GjTK3xWxwp6ameA4R9DAqvGcZp9JB9LnvrpwJRSPb7/BnBA2pfruiEYI
DUZdni94h+uNAjtu2/NgGuzZ+KvjMvbfv05L20/SoMuoR0oeuyRO7BbFjwbv
rYLsZXG9evT7x4JCXxqQpGcm63F9S9vX7mbpQwOfEk/ni9hhjFwtLy8aHL+r
WPAP10cLsH1ReJgGKlWJIs24nhrRViuhQzSYzK1QuYDNuEQL4bvSQMEsWtAU
W2L31AZBZxrk+J3TSsX1+cNY2ge0nwb5+/TmrXD93k0aHujYQQMLrRgxf1z/
LSM+WR7bjuPz5d/Npdgm30oeCm2jwcHmpF8FHLx/C2N96VY43347hkbw+dGz
1XDumAW+AQZPVW3D54tHyJmlwqY4Xit2F7Xi82nvF/fA5FU0eH7qtrwLthWy
bWcY04CfvJ36ndGBOAq0W9b4BqlxGTnP4fPt56MarRQODVjXYo2l8fl3ukNh
I4tCg7Nnvvr/wOdnMUV63Wd1GoDlOzEf7N9HRM3OqOF8tXZ5jpE70LHpP/rN
qjSQ/rwzdwifvy7L2jTOLqfBSsfz47X4vEY7UhfwpGhwghn3dO/yDhR1NWE+
XJIGDzuIJW/xeV/RFT3DWUyD78W/9PSxV3sFT0aI0+Drm9VlC5fhehe9v09X
mAYOLPvvqfj+oFBJenNhigoBF98/iJbuQLaLFUsN/lLBOlivs08K1xtbmZdd
v6ngcHdLtQm2eK9AgeFPKkz/YhR8WYzPt7mezJ7vVLg+NPiRIYHrq3HW2VVf
qJAqIWroI4zPg4cM86/1VBCfucqa/sNHZimHfALqqPDrw5Uqeex3YXczFtZS
IdbM9DH7Nx992UmZV3tHhQGbooMOP/lohSC5xOENFVh5hxanj/NRpP2ylbWF
VNh8PEioaQjfX+cWsh5nUOHTGSlWVwsfjQxt3LM6nQoFOt/fljbj+9anc+dr
blIh0NosIO0zvm/fFxwcvE6FjuH0KftPfPTe5t9tchIV0j+y9jyq56OV936q
xF+gwuzk6qSZCj6S3t635IQvFW5NbG5bmMdHQ0q6PCUfKlR3aae/zOWj8sGQ
zHJvKtyw2Hfc+xEf+YWu0JfxpALtg9aaxmw+as3dYZdziApqNv7qp+/w0S1J
SO7ZR4Viu8/mftf5SL/mhtLWzVTwkTqr33CWjxanDPf93EQFf/KBkA1h+D7s
ZPwwdSMVNrSIxz4N5aOr05/Mvq6nAtlu6k9sMB/NMhcdCDejQsNkTqamP77f
nz+ZUaxLhWWf6ig/D/PRLoudVLoyjr/66rOFVnz0sXNFcdMKKky4NXUOIj7a
GtC19exyKjxvVKlaaslHFvcPB3YoUGG9lxDLYxOOh8SpmoQlVAivFp35uZqP
5OvTfQREqfDoW9KuOG18/7X/+qrtBwWeCm8Rfi+J78/fH9lEjVNgs0/MpruL
+OhtpO+gwRgFPPwDnoWK81Fp4YxM3AgFJO61y7MW4u+h5VIuFoMUeHKpO2jf
bDu61KEnUcCnQI9KL9lwuB1ZugbvvFRNAcn25bLpb9qRwq0oVZUqCkRv/zvV
B+2olx8/8KiCAu8MbstTX+PvO7sH/h/KKJDYdLYh9UU7yt3QnCxbQoFXpw5/
cXjUjmTVdVqu5lFAU/bpaaXkdsTr7Nt15xoF1s3vuhTh0o7urhgjrbxKgaUy
rxs2c9vR8Z3Tg1XJFOjea5+38AD+fq2XCRxKoMAH+oSW3652tObV6quaMRSI
qeu8rITw92BqSuuTsxRw2nvFO1a7HR3ZTex5fYQCCefXNw5M8lD4CdfiQx4U
sFtYtMpunIduxIcqLXGnwDGrbNNXIzxUW1vQ4eyG47G9ZSqsn4e01is7iXMp
cMajsOtzMw99Z4562O2kwFz+FnT7BQ8dm4kJHl5HgVOei94UBPLQecUHHQlr
KRD19sDuaD8eyjB8s2b1Ggq8yT8wvv8YDzV4/xGIM6VAY2W9/M9DPKT75WCE
4UoKCAjU3OnbyUMTtToxZzQp0DI+HV+jz0N+aR/TFRQoIDjpGJj6tQ11HNDH
kaaA8K51FdwvbciClPiWI0eBB5vQCbWuNqSYYf9jiwxu/8WVkUtNbejlrVbz
UxIUMHF1C5ArbUNCdzr7u+Y04PPYK/22+DYUlzOs+WBQA1p3fLynaNiGpo4Q
YDigAfWuSq/mtNuQk9ZDu/IvGlD984hTB6MNGTzyPN3eowE2HDvzcOU21JI7
Xi/J1wCK98PUgAVtSDX/t49vgwbYR1J53z+0okcvhF6YFmmAne2l6XGnVuTk
4NvfXYjbq6EF2u1rRQqzPbKRzzVATsakLM++FYWuLfNsKNCAbk5Fhu2WVrSj
KlTDNVcDaIn9QubsVvTr02xMzG0NiGKdfV/yqwWtHvvt2nNZAzgWl36JhLWg
iTi3hMhLGvBtRGD65MkWdFevGTSj8fs1x5n9Pi1I2v+Zkv95DeDp3Pl926kF
9cweb5Q4pwG6tQNvyze0oAiJH2YGgRrwdtXonjDhFlRH/SYX5aQB4Tc2mH0J
bUaUxEZJfS5+v0tYNzSgGQULvRDtOojjce2piqx3M2J1hc+s3K8BpQ+9GkkH
mlHkVdW+gV043jUXLHimzWjdIpt8C2sNOFjw4dHbX59R/viL7SLGGnC+SEwt
0PkzSnkZeTlCUgPQwg+tz6hNaE1dQbH8Yg0QFzMX3LOiCQ10dg/eltCAQrTQ
ZEKqCa0UMjUvF9UAi/zyLpG/n1DzlrHfc4IaYHrv/fKid5+QQvMux8Df6rCu
MjrN/MgnlDjO0D/SpQ6Lr/9MnLn7EV2h1rRuf6IOi7RlJ6SEGpFvb/Uh873q
INynnPhNvwadO+75VmBODXj5kmefWr1BHs1uMfGzavDu9UnpEvYbtH2Vox1l
Rg1G+xqG3km9QarzNt2b/6oBbV/yjamGclR80fhvzIQaVJhp9ubZl6OJWwsY
KoNqUChntOe1YxlybLgWtapBDSYUh6SezL1Gm/UTrGvq1WBgNkrR681rpJ18
SW5/nRr8SiVroPOv0eze0PQz79Vgaqg9jiv7GqUMuhRWV6jB9x1+ZFXGK1Q/
xxm0L1KDYufzy7c7vESr2VUWvplq0EPoBl/tKETHfOrvKN9SA/e+b16/swtR
5rNm4ep0NVh6eNOK0MBCJLZmsFzpphr4Hku0l5UvRB+3iq2tTFGDu1Z6u62s
nyO3Y8hI8bIa7I87p3/07VMUU1BPfx2gBruI+/fIX54g+NMcedhfDYqo30vT
Cp+gSdOuftkTaqCEBP/YRj9BuyvGbh/yVQPpIZKMq/4TpP5ZhrzEUw0WnuB+
ZkXmoee/bRRdnNRg42q2ioxnLupc1SImYa0GQvYmNyvOP0BcNVpqCqEGJwS2
bXcxfoC+iJ1gUxFufy0r8+rQffStRdZm3WY1yHu4tRLQffT3xNZU//VqgM5R
EpYr3EOy+ZXsPkM1qBwYitJ/l4WSrsnDMQM1sNjG8Nx0NgsphjnbzOmpgTX5
8cVx0yxE2i4YsFwH5zsyZ1r2yW2k9d0MtrHUwCrfPzI6MxNZsJ7alKiqwTZU
p2mbmYHeLVnQb6miBssUnTLmXTKQ1dSOgBYlNYhjJ3pvYmQg27djqROKOJ/1
AVKruOnI0U2znyGnBqlUA4HBuJsoKDMzIElUDaLtXi1cwbyO/l34Ia4hogYC
nsp7D5ddQ2d81t3IE1aDqjqN290O11DUuk6oEcTrhzN+j7hyFSV2LpcQmiVD
3BGjXz8WpaDHK67c8BonQ9BTMvmqUSIK6fteLT9GhqyRJ/pPBxOQ1UOryeJR
MrwaJgQrryag4dViSPQbGWJeC3nCv3hE44b+Se8nQ8Du3Iq5j1fQzXueNo08
MngqqjvI28aio8dqTge0keHIKeGu6oYYZLKK+UCllQy3I90NV2+PQa3vv8y7
fyZDao8xycnuMpL/vveRUAMZJpylL270iUbRBkjMoJIMd2/w5T5MRyGHf/f0
eW/IoC655O6ahCjEqFp48Ew5GSwfb8tZy45CVbvKntWWksGjdcvir66RSOiU
sbNrMRm4Yf1DwV/DUeOG5JhFRWRIuig8pxQTjjIW/yx6UkiGlKrdM7oG4WhN
2mOZuadkOOcnLfss/Bw6WUZ7nfyYDDm2QimFK8+iLRfDv5rlkmG+6OLko4Ew
pGDbK9/3kAxK7iez5lPC0NMvN49wsvH87YWF7s2dQeOiS5e/zSKDkUTsXovC
UHRo6wK/qWtkSHRTD/fJPIVa+1qO3L1KBu0tNqoNWqcQOvnQ2TaFDJq6SY/2
FwUh7Sx720eJZBC12/lruPUk+jl1T48bS4avG7n35XQDkVtsMEsqhgzlz+a4
nNoA1ELZof7yEhm61kgObnQPQMXbppcsvUiGxcxUgQ0P/NGZO1Y/3oaTQZc7
Y9a09gSaMFH7euIcGfLWHhQSHfZDzg2/utXPksGwU+nEfJIfsphJawgOJcMh
qXtV9MnjaPGOH491gsjgvyrAO6vMF4UMVN7rCMTjOd1VbXPSF42dup5+MYAM
w8Ua+xL1fNHHuxtiv/jh9bQqLe3FAx90dTbJ66o3GX7qlru3PziGJOI93DZ5
kcHKfKf5Sc9j6BR97YGJo2Q4ebWUHKR3DB2wGbK28iDDBi5VTynMG1Hum7AF
XMkQOanMetbqiZJXS1MfOZOBLlHd0enniUQ/9Sk7OJFh3eSy1ONynmj436XF
Tw+Swenop5P5u46iPNuub4cc8HpR2Wu5Z8YDqX8t6JPfQ4atsibk3AceKCHk
fHvZLjKw2G1ayx08kP8D3RolezJoOQieEC9zR2bz57I/bMPjubTzzuq7h1Fu
4u7M4K1kQC6aNtouhxGJxb7OtCZDfbyZ2qDGYSRk33zhHCLDzICjwaX7h9C7
bIa70SYydO6hdN+rdEOX+jYkVm8gw7jH9+2+l9zQVuWDpbvMyTAb83eHoL0b
+ng5aWngWjK42dbEmn9zRYlVeevE1pDh4/rcP10vXNGu+ZojV83I4Ngja6F4
3hXxjwmVv1iF12fzfI6upitKe6AyusWYDIy/E/rzcy7IsddYsW0lGR7X0c6t
a3JB/bbeXlP6eL0JiCtMnXVB31fyV5ho4/3VaGG4adwZ5Xn/2fReiwzCPsJC
BfXOyPe+rI+DJl6vuxcPWuc6oz/LLauDGGTov09PGj7mjIptXCYk6GQ4Lu15
mW/rjIKjQ1VSqWS4p/R1pt3IGQn8e3b8pToZchMMzPuFnFG5YWMaoUYGEf6J
4O6vTijca+RdO4kMQ71rf9Q0OiHxbnXyrDIZMsLOftuV5YRk38TWmi0jg/VC
u/qLtk6oaSb7T+1SMnR/ajxjvd4JJRtUqe+XJ8OWLr/OWo4TUro7G3h6CRm+
z0v6Dks5oc7OZVmSMrh9M4fDp+e5KGOZ/oebUmRY0J9z4fk4F1EuuFNfLyKD
cV2HichnLhooC9++VYIMFwKJeNm3XPRgOv1Up9j/9WouM+8lF2kfbW6cW4jr
qev1tpgsLhrP+jEbI4zbW5YLlde4KL9jMYO0gAwXHwb1norlIqNtG0LWCpCB
7HI03S6YiyakX9mk/yOB3mu1Qa/jXBQQNnm/dJoEeZ8qy/54cNEZF0d7gV8k
CLMveblpLxcJNyfnkCdIsKRkr8sCOy66sLlOcP0YCe5IJz0hW3NRPMskN+wr
CYQNSzyOruMihRvHhDMHSDCoUMdONOGiVMl7DuV9JJA7VG8uZchF5NCOvN5u
EhzYNHClhcNFWeNyogs6SWAsnL5ilMVFTCe0X6OdBDIvvScJGhflfjpTsKGV
BL5Fmyx/qHFR4fPRg+EfSeDTvPqy8Aou+ji8fujzBxJUXi9quq/ARd9Vk4/R
60iwqU40MkyOiyRsh/8GvidB54vcB5dkuIgWtSbsfTUJTlzU3/VWkovMX8aL
K1eSYKfuu6d6i7jowNjAFc9yEix4N//7nRgXJe+KzZR5RYLXCefWBwrj+Eb3
sZyKSRA9//tPtBAX1ZcaFRQUkmDA4eX3SgEuGp6MNl34jAQxFlduUuYd0UJG
95ud+STIsC47f/efIyLvM7C6/5gENNuGdWjWEZnFnW+aekgCKDJwkppxxPcR
/j4imwRpxxYn/ZhyRH5/dfpv3COBxvdPlyb+OqI4rQjP71kkII+oiMlgP3Rs
+7U2kwThDKuGLX8c0dtEdsiVdBLEL7EsSv3tiPrehon03SDBRUvzW6LYc7Of
Ywyuk8DVwuVY9C9HtEKXtSwyBcePl6xIw17pGpLekkiC6iKTpOafjsjm2kc6
M54EtqJDw6nYXnW0vKBYEnweYNNPYF8UPGVce4kELkttHbnYdw0/gMpFElQl
LXt2ELvMXcPSO4oEhQ4BVt7Y/JsBjRBOgtPCXvax2H8ba/bIniXBzzcvRUqx
5UXIvc6hJNitl5P2D1vHxM/jWTAJ/m1tdUJ4fFZebydEgkhQcflvehb24Uzl
U7sD8Hj+3H6wCM8vvPnYgmw/3L8LiReCnS5RGT3jQ4ILQI//h128Zrm8tTcJ
lp5+bRyF49Xs63kj7SgJDAX+mCjheEq1L320/hAJUkl1Go44/ixpD8MEFxK0
PtQXlJl2RBYbXr/6wiXBGYdj9LfYITlu9VH7SNCj2XZiG87n6KnCsbodOF/c
DNNcnH+xvEWBpG0kUDndvTcRrw/Kl4MCPlYkiDsucClUkIv2WYktkd9MAo8y
4oPzAi6qVd6j52CG4731a8JeUS7KfjXtN0DD62Ojh0aDNBfdMTalD2mQIH+q
647oElxPCk61fSWToMR25at1slyU8mB29egKPN7OkNbn8lwUnjQn8lOKBArH
0Z1Hy7nooKfQNcE/qsAM1mzN0uAieRWJV8rVqrDdUaFIzoiLZK4ib9UKVXjJ
Klu63piLFslFq5HLVEHfy0zNcxUXCYkvjtR4qQpRzj06ZaZcNPZTchvrsSqQ
j78u3433//vaJT1GKarQlOHvtcGSiyo32ySsSlSFstJMMwfERVAev8n0iipw
Ao4leRN4P7+Qy14TrQqj+ryBJFxPsrKWHt8Uqgr25pdlGnfg+ZF2UjcHq0Ln
SaYJ3wbXk+vJLVtOqoKEYumPfltcf+KWmVkdV4WWuCSpX/ZcdHnR7u/Wx1Qh
5tvQiemdXHQ+8mrGNk9VcFizy3tuF46HYJvNDg/c37qlswJ7uCg0ePlC20Oq
sPqAm4qQAxf9BxZS7po=
             "]]}, 
           Annotation[#, 
            "Charting`Private`Tag$14896#1"]& ]}}, {}, {}}}, {{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[1, 0.5, 0], 
             Dashing[{Small, Small}]], 
            LineBox[CompressedData["
1:eJwV13k8VU8UAHCUJeHxkqRFlpCt9673HpJIqcxNRdZQsmRJUSpLoSQiRYst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             "]]}, 
           Annotation[#, 
            "Charting`Private`Tag$14940#1"]& ]}}, {}, {}}, {{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[1, 0.5, 0], 
             Dashing[{Small, Small}]], 
            LineBox[CompressedData["
1:eJwV13k8lF8XAHBbdmLIEs2MZVbLqESEZMvcQaEU7bZSUam0UMlOkuyiSFJR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             "]]}, 
           Annotation[#, 
            "Charting`Private`Tag$14995#1"]& ]}}, {}, {}}}, {{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[0, 0, 1], 
             Dashing[{0, Small, Small, Small}]], 
            LineBox[CompressedData["
1:eJwV13c8ll8UAPCSKEl7oqyQoncLKSXrRIlESEbZEdmbjJJKpcysEJGWFtJR
hMzXJqSQUSmyXkm/+/unPt/Pe+9zz3PuOfc+RC2d9c5wLViwYIL88///23ap
SSfzyKOVQ+0mof6TMHeTobuGuP/q1rAYbjNonBH3urhYHp1nU89TtplBwFuu
SldueXxfv+dMu7UZtBugjQaXPCrfnVZs+GYGkX5K9379ZeGm9R1ZSXOnYLSK
Kqk6ycIp2Zu/TYQtoExO9PDLCRbOVacs/73LAhJurvSQJfYan9JMOWABGid/
lm/4zcLQBt9phq0FpP7KO/P9Fwv735meP15gAXobpDNvfWfhkKWxfaiuJbw4
vUViqI+Fs3XxEYx4KwgJ00g+Srwl2CANHlmBdta5jUVfWFgvuyHRt8IKegff
8l/9zEI7k2gh6pQV8DnYTNI/sXBC2FB54NhpMHV59D6wk4VdXaHmCRvOwIKA
A3Yb2Cw8OnmhWuSpNXxIdugLamBhlbT6aFetNcS8iTk5Us/C1fuO8b4asobt
CwePvq5jYWDQL+GGLTagF3pZ0aqGhV/muecDomwgM7J52cMKFt7U95z8e9YW
INY6X72EhdcXWEvGgD0kyYuJFb5mYfqWktt+Nvbwo637liyxQO7++6Gh9hC9
0cB/bTELPUMVMidK7KEtXlX7yysW5tzIijVkOsDpJJER/2cstDqw+hBIO0Jg
Wue2Z3ks9A/r3t8r5QQN+2/HSxPv/nRBhVfLCcS+HF2elMvCMvrwan17J3gv
VjURcp+F+idPPzF84AT8GS/e6WaT+K5fdhNmOkNCVozF97ss7Db5qtyz7RwU
5B6+I57IwvzWv/flD7mAaWRzY3wCC9/ZPnTpPOkC3HbGS1YSUwM+Bl8/5wLH
JK3Pz8WxUIm1b1jptgv8TvXXarnNwl6F+X1hX1yAdjtvMvwGC09qamz8G+AK
j4L4Do9cIr6uHy5aeR6MTkVfMCfeu+DPZ5fu87Bg7/pXrRdZKLtqt3rH+HnQ
/SMq8S6ChSHf7WV+CLvBT3eF2cQwFlKqC913uruBnINtlk4wCw8MujpslXaH
Bwbv5x95sfBhcMHyqFQP0PwVFi5IbL9Aw2S+0AP6I9UEwj1ZWBGyPOBaiwcI
YZmwiQcLR8sUeVcs84QomXd7FruxcOHOpNfhnp7g+O+NzwlnEh+zttnruBfI
5LyaWmjNwkUJq7LOy/rAe1XvAMczLBwWkUvh0/YBy57dPG2nWci2FFYtt/eB
hDUv1+VZsTAvRFopK9sH+AKeM45bsPBga1iUoKQvDOs9db1vysIkWQNLjpQf
ZM/ljerpk3r/t3r5c80AqF7/z7lCj4VG/gu9X9kFwCjl6JgScYwqvb43MgCY
ZyZ/Sxwl/XJq9kNibQC8rVXmTB1mYfQPg0cVxwKhK7luUSKw8OXh5nf8zCBY
uf/Xxr79JH6Ml+szCga6yYEEQ2IN1QszHxyC4bh7jGCNCgsP2TBMKwKC4U7O
7i3P9rHwroqP+HxGMMisDhaPUCbxS/futx4PhoN9q+R2KLBwcep8JeN6CHiH
0VXPU1h4iXPlg/OnCxBt8mZ91y4Wtl2OyRmcugDZ1EMjB4k35OZu8xUIhdZu
y+vr5Vioq+QYP6kcCgzWjU+vdpD1q6J7lZJDYfTrL98FUizMKPu1YMfpMLDU
zC+4IszC0uN7v4fyRID3FsWLU0Kkv2fdWU9FIyB6otzkFLFg2JTvQuUIeJPa
zUUVJPW4zT5h/nwECHH4jzZvZOHSt+cOBvZFQFuOw4/Na/9f32S2qPIiaC/b
LpnNx0IHqm+YwoNIKNwaWLSG2M3e76hITSRIMVp0A5ey0OKV/3uZb5HAdTLY
9/gSsn9zny1yt1+Gl/kdDdw8LKyr+Mc+lX0ZJPQifS0WsvCXDcegMC8K/sZ9
a9g8w8S7B2aWWzdeBfsH+63Dp5l4IWrMZd3UVWgvjf0zNsXE1jep/35sugYF
I6qSVZNMvHT1tZ6g5TWw35Pk6/mbiVCSzus4cQ1aP2lLNo8ycWce76KL0dGQ
L5nve2WAia/ONIv11l6Hu4W3+RYRa74427/+83WIOxwY79XPxBmRgEOWE9ch
xEP3hVUfE6Pll5jLC94Ag/fj4wqfmVghg6u67W7A3Bl5+69dTEwWlNaVWXYT
IBON9jUzcWWZZIuTWQzsU8gZLGhiYtPd8Dhrtxhg1F73kCEO86oadY+MgS2T
ljHrGkm8YUYvPj6PgbGDixu+1TNx1iYn8P3KWxDXr6URV83EKzLLTXZV3YJB
8Sbm2Fsm/tS9ZcWrEwsN5yfXmxB/aHe+pWobCy/fbZgpK2Wi/csfZ1MuxEKk
lWlhHDKxw3Lg7vPCWJC7O7BXpYSJaYYq0jYyceAhNqNx7RUTV6jH7h5bEQ/c
osLGso+YeK3Yz/7FRAL8OLdPKfYhE78YCSyhrU2EVrQQWkh8etv17Wx6ImSb
Z/U0P2DiQT6uVP/ziXAodZeVXy4Th3m0p29OJMKNrQccq7OYOCJt1fLxbxKI
brEJsLvDROljnxwE5FLgxg/BE91JTHx9UG8tl24KcL1uoB8l7prUcNzsmgJf
TBSHdycycdD1b9mr5ymQEb/82JJ4JtZ+9X72USQVJNcVbL8Xw8SLBz3e2D5M
BRn+hS39l5mYl1kdovsxDRI+PntoRLxHtiOteDQN+HLtI2simZi7hfuxMlc6
fNNq3ldwiYm8SwVmAranQ17EvfsXIkg+Pg4lLPBOB7lFh4PELjBxX9r2FWuF
7gJtNmGHuQ8TE5u+Hd96PgNmeDdXtnoz0do5lu/rxQx4sy7+tA7xJ9+Jx++S
M0CbGntH0YuJ1ZujFcs+ZIC17c0V6zyYeNK1qb5LPBMSWi//rnJhYq+K277g
zkzgeupXRLdjovK1ox/UjO9BJf4xvG/LxNiynozN5+/BtTqfCRHiZ6lpsUuj
7oHQiJesgA0Tn+5fRWWV3AOWqHvK0GkmPv+7SapWPBvsr529cMec5K9Jag3f
RDY0Opgd4jViYpLD9NKwnPsQxdyg6GrIxASZNWv2VN4HjX/10t3HmTjw7iH3
+sH7UHxjP89TAyYWH2lXom/LhaxXEqVm+kw8X5eptOFuLvjwfmM9P8xErhMq
a7Iz80D8rqfYGTUmOmecovNV5EOPI2VVw0EmHmiK2OI4kg9xrOF/isQV7afW
Ti1/CAIfjLtXqjJxd/yD+hCDhzDzSzmuWIWJ58pETUK/PoSavdwCa/cw0aKx
PEzq4iNw64zmvKUxcYnIjIL428fwXLzrszyxcZayi3jLY5hxlPqQR2WigUNt
svzQY/D79zrhNoWJt52DZJMEnsAFiW9K9nKkvoPS9YxMn8ANJ7WAVTJMHBo3
Ksv/8wQecc1ymYsy8f2Tv562UADjh9S+NYsw0WPAdW6FeQEwbkU3aRFLdz4U
rXMvgJdSUhn0raQ/t//NvppWAG+0j6nxCjMR0xKlxWcLoO52fkT+RiaW978U
yn/4DL7LWPH/XcFEx0U708d2vgAxypC6NfGMoCf7gcYLMGKeDa4XYKIEO2Lz
RcsXULbPcyptOROPX870iY17AYnHLveqL2Pi9nzVeQmelwABTwuieZjIkt7a
uGHwJWSzF52U+MvAuPunOJqlhdDTejH2yhwDh6KPc5b0FsLaruWNU38YeMHe
QP/bfCEEfd2gUTXLwPTR55kblIvA8M8OqtMMA51ern+9uqgIeLYdW/zyNwM/
OOgMP3ldDGe8Mh4cGmGgxdTQpbs9JTBe9DvnxTADz9++ZXZ04RsI+HcgS5w4
tfzWFwmJN3A7/HPyn0EG8us/i1a2fwPvY7ZE5w4w0P2Y6jOFmTcg/TjOddln
BsbUvA95cwVhZDhKvrqNga4PrV5tx1LwkO2iyxMPOwwmLmwuBS6XHZS7rcTM
hubRwVLYPFMl7dvCwJPdLXeWrnwLh3h4N+9oYqD3Xd2uAxZvIU8seC6yjoFP
crKKW3nfgZOJeymUM9Dq/o7PQtZlELLF8AWWMTCjSTdkv28Z3Pq8+wGLmBau
uNY3ugyKbebixN4xUG52+phsURnwuV04N4sMNFsxeTx6VTlkRV3fer+YgXMl
PSPmb8uh5/UD/6UFDOzjurvzKaMCxoOunQ98ysAtPfThBO0KWHzQxW7yCQPZ
fzsWJpyugJ0fGAafHzNwkqsttiemAnxai3a+ekjej74h6sJUBaz/WfXRNpfk
V0Hd+nBJJeiIfFWoTGdg0/cbqV7mH+BYysIQGrGzxBj9tf8HMN0i/CEpjYE8
EjeOiiR+AEehY8YuqQy0LOaLP9D6ASI3vvXZnMzAkWPVJ2Z1quH9yuQix3gG
Lp6zbzmsWgN7Fx5XXhXNwNYHD3qOqNeBepBLmO81BpaaiOcn2tSBzr+o2oGr
5H1taZeXXqoD07/vThZeYeCGMr/Ph2rqwIdDDbC6zMDLjeHSTsfq4fnY8jfP
whnoe89ePY3ZAHJfylWM/RlouFKp988JNrzuPR9S58dA7X8ZskkObND+JFp2
gNg10H5I258N9l3+Gjt8GdhWat36KZUNma3Mw3NeDOzK4R+sGWKDUHWmSbIb
A0P41T3qfBuBryDM44sDA9dEBmmV5TfBQJhanr0xA+vav/8WOdQKtiqyKk0n
GNipb1C8zqoVRmbXNisRl0iHGIn6tsIv5/4//EYMVLmUruGf2wpzJy4cemjA
QNu/MSlay9tgrVzpyG9dMr/LR2B/SxscaN2z3V+DgTPv/G+u8OyAZElG1jUG
A3cZCKpLLO4Gz61f/8zSGai01FvnoVg36G6MO2pNLPKqM0JfpRu4+Obm9tAY
yGVhXzLo2w02P97pj+xiYESKHahMdAOlQH+h2g4Gbi9uUS0c7oG3+8+bzooy
cMm1Rl9et174avpk9ZkVDIxu9svojP8C6i1TFp0CDPw403I9//4XuKej9PgI
8VleOZGrRV/Adm/ZEcXlDOQMdYic6/4CI1tbo1YsI/tVHl/wRrQPRr9weAp5
GFgmMvY7Kq8Ppmz3/xGYpyOXqUZOx4d+WOze0PfyOx3fpvU6vNw+CNsiT6qK
VtBxs0XfucLu7yAUHMm7JIOO4ss0JUeMxiB9ucbelGA6Fn1tiKMqT0BlkcmP
pcRl19P1T2tNwKjduSS3IDqmvrSqvW4wAYrv42e1Aul470leUNfZCWgK+P58
wo+OToLvXGSTJ4D71/Vd4EVHr+cJh9P+ToB1Y5fIpBMds11PrR58PglRQWP1
p4h5/ZCP9nYSnsjxBH44S8czrIHL52snYT5yV3eKIx1tYl/HdvRNQqxqSDzY
03Hd2PIO2ZVTUFkgtTr1DB1Xyl953Go9BTKxrosOmdLx1amOpaLLpqG9bFPe
GxM6HqUar9ZZOw1h43iMQdxqklHsKDwNvTorsoSN6YgnvrmH75qG29x5mr8M
6Wi74uHvrfrTwOU6cOWWPol/cv3LuthpeJQSxeIjDt5d/XBb6jScrKV/CtCj
I13FZL9T9jS8lA6h2B6l45hWe37Ty2lw+rSlSfEIib8vQfB7+zR0aBtt7AUy
//aK86z1MxDu8w+PETtlV6bECs8AIzvLrkqLji2Ty42GJGbg6qLJwieadDzd
kzVoSJ+Bg4XXT4apk/EW3SMOR2bgkVR1uswBOtbLyjdD6AyYGbgeStlPx8oX
f07cipyBZRc2TawhTjaePVUbPQPWPTZqf/fRkbtc0WHxnRkQusU9VK9MR/kO
mZnrBTNwkWuvrLsCya/N6V8LemdA5vsW6Z7ddMwocHUOGpiB6pZ/YhrE73L5
OwdHZkAgp3TjJnk6us9lNZ2dnIGYI2rcrxl07JjcvlxvKQdYCpL/thGbmhkl
8QtwoE2Md/YqndTXbErPg9Uc2DxV+dOcRseuCpe+u4IcSE3S/shNoaPGXbuq
Ezs5cCBctvXsLjqKKrhXq1E40OcswG6VI/sRdEN/A4MDkqoN77Nl6egt7Gxl
r8SByp2PS1cRf5Z3T/+2lwN2628U++yk4wU54dajBziQN6z/RHsHqb9wz6ga
TQ4cbmI8eCZDR8fmE5W9hzjws3hd9hbiVyEqDh2HOUCLbrvzS5qOVe+0TTyP
caDZ+2XcCeKlEs+thAw54G4Vf/OtFFmfka+VeYIDL1kml2Ik6Zik/0nK0owD
xiJ7Qv9uo+MN48TuW+Yc+LNUONCa+ELJ6Lc8Sw4k/f7rXS9BR8GsE7R7pzmw
t7vHbTex8eT96FBrDvS+f+OcJk5H//yFgwdtORD8KNWejzhGv27dkB0Hyi5Y
mneJ0tGOtSOo1ZED1mdVTdSI755VCRB14gCvocTxfBE61kF7x2FnDmSrLD66
gfhgwgp3s3McAJmvh4K20vHlnClN14UD39dUqA9voeM27RsT4q4cuPL33n49
4ncLepI7iOUGL+4pEqaj5u2atS7nOdDQYCcvQewwpqU4QuxaCLQrQnRUK0//
fdCNA2sydshOCdKxZyZsWzBxwRV+6VPEBfw8z5KJj3v+EKvcTMfFQQkRd4hn
zOuEqcSbWaIX/Inj4eHGhE10PPbx05W9xIqM6DWLiJu1wq72kvW6hF0EHDfS
cf6HjKMVcQCv3tKWDXQ8J3NcoILEu3WMxr2X+FIRx3QZMXau+Ze1nvTfZk8V
Cnlfy7IJzgri6k8paUySj0X5LRNe6+j4VeKFnSDJV0bs85+f15L3G3AN+XyW
A+rBsSNAfPzU35YIku9Be6+Bp2voaOE6dVjAgQM9N8TTtxKnzLsn+pH9aS2s
M7u8muTz2RB/jQ0H6r54C06vIuvL20TPneHAe75t7ZbEzq5+awTI/pfQGmLq
VtLxYodk6AJSH8+MfY8qEtekdTQ0nSLx3Gd/WLWCjqDpVihkQuqn0S/CX4CO
wwa3WDeMOBAzK3VweDkdi6/RdYYMOHABAl4jP9mPS3HLWbrkfUdkHjnzkf0z
3qd7XJXU5+pWx49LyfMGKKvr93FATzF4uwbxCYcuLuk9HNgf2Za+ZQk5/4+K
HPQh/SYiE3qrdjEdX/+cl00R58BGvV16CsQanbVaG7dyYKVPp0AmNx2bbiVr
uWzmwL8qykW/ReT8tWR2vl1J8mPX7bNjIR31WYJpfX9moPX6RfnYBXQMH+VR
MpmagbpX9AkuYunigOtPfs3A66WRZzvnadgZqOqwgJw/STks80tzNIycuvJs
Yw05b9ifhSb/0PDHc/k1V8tnIIoT1WFO/HFGY0dfyQz4avXp7Z6l4XV3nls7
H8+A8fA1tcFpGt5Uv1q4J2YG9FYpcekTf6IV6T2KmgFQ+FpSMkXDDuljHxaF
zYDCpT27b0/SMDQRPMB9BjZuH5ZR+03WS2wqNDxG4rc9sPLuKA3XF0t89eWf
AYOVQe83EuNRj5TYRTPQ/OK139UfNIytuLcybnYaGnkUhr2/0/DfXQcDjaFp
qMvY9VZ3hIZLXANELN5OQ0WvkNv8AA15jrTLXXeZBvWLxjJuxKoja4wX2EzD
+11xvcP9NPztKHnawHQaygLW6LT00TA+/v25x+rTgEJ8knmfaZi4m2s5YzO5
j4ym205003DrzXurfIqnQH4B82p9Fw2v+mXw6D+aguf3XA+qEb+R5I5YkzEF
BVM/HlE+0nDAU/feoctT8Dim/xJvBw1TA1p/JRpNwf0GttKzZvK+M7N5naOT
kKiZl7Kyhob3lapcPvJNgkCeeLZPNQ0rdvZaZM9OQMiKxEf9H2j4zPqBrtnI
BNi2Xip9WUVD8SNLBcOrJoBx2qbPvIKGSoONm2rCJ6AmUEzq8Vsanr5k6Wr3
9zfMP4/LP/qKhiJ3pNvLusbBclvY6xtZNJR4lFFs6/YLTJdce8NDbP5NwWDC
4hcYfosr9cmkYXdX9n6/I79A+3FeuWUGDT10fsiEyPwClnJzLS2dhklpItkf
8ScsNRDvabxDwwdp14O54kbhUWjp/OpbNLx2U//BrMZ3+Nf3d9/NCzQ836io
LFAzCLqLGxfx/e9D27Jl7g9CqmRWRVAIDad63JNPXRyEA3aHjzgF03DuzXjr
WrVBCB1NNtMKpOFhWcq3F2++Ah9nn/8/HxrC2WFdhcIBWC8QUujgSuLVG/tY
9L4PbHYdD/jiQsM2/ZzDWdl98FJX5sAJYocW1fKCyD44cbOxSv0cDc+lHxzY
e6QPkjaKd4g60ZB1UBpXdH4BUfGy6TY7Go7+uW/XM/UZdu7mYR60oGEc62XE
28O94LJu7aGH5jRc1WYvEUrvhefjohabiTPXrd3vRb5M9j1QvvLLjIbRJW0a
Y+WfQE/MfSDJlOT7nnZC8UQPePH335o0pOHXcNqBJ2e64fXwWK45cX5m29NM
Jvk+rvhXWn2chuFlbTULebrhcrDgaJoBDbPLjc0n7nVB8pSe+mF9kt+9uqzy
Xx/hXW/pVNZhGloUdpgI3u6EJSX1/KuJ7903vprs2Anaid1i/jo0NOm5FBip
2gmtBpzD+to0LFopvzNpvAOGPlDu/dOi4Q2e353pBh0g8CzF0EiN1LOV1tm1
u9pB/8aDs+8O0rBKYfbyCv52iHMuuiBHPP5DiHpuuA1EZdoecqvScPKUaat5
ZhswUgSWPFah4RmdCqsp0TYwvuT/cukeUi+qFcdSZVtB8qtwZYASDbUEJAWf
rW6F8QMlbb8VSX/VXOEIzbRA5Nz8VLcCDcs7fvv0v2uBQucg5hN5Gi7kWxan
caoFBI9feGJMp+HM2W7KwsxmGHoi/raeRs6T8pN56681Q8GKMvZBYuXIld5e
3s2gXcU9Jkcl8X2REtt6pBn89oTvWrSLhmFrWfRvf5ugS+xSXq4MDd185VMF
7JogO3B7sQhx/aX2jfmGTeDWVVV9azsNPyzrbLyu3gT8t/m+BUrTsPLR3q/i
25pAeWnU9mOSNDQU+GVuNUD+HrPeqVC1jYZD7bm4rrURWt/WaO4lXpPgy7Ok
ohGc/JbbSkvQkMtba9n9nEZI/nk1a06U1KPt4JFml0aw19713IVYKspP0eN0
I7By6su/itCw+HHRFX3DRqizXDnQsJWGi1vqpUuUG2G+5bp4pjANR6Te7FVd
3ginimNSdTbRsMvbeyDqORtEWpy4Xmwk+RFe+rg2lw29PzRPixCn8muHaKWx
wXzrX6nf62noZf/88M8o4pAzD+PW0nDM7sjhT9ZkfuK+VVzEx58dXNx/ksx/
uum8wxoapn/pmBM2IOMHall7V9OQ+9SGZrmDxJqskr4VNHxdb6/7SILMt1gp
okOcxmvGOiRM5nuPBD8XoKHPOLNw3XoyPjdZ7dJycn/4K7azlrDBQoC3Vm4Z
DekfK9RvjzaAmNRnuTg+GvpfSvyZMNQAX/YVRS8kbr+5rqLqSwNYujgfa15C
Q+rYuOndNuLmto/ePKR/bsx309+R+T8eK/ctJvkSv5XvWULmL45K0SZ2v1Ea
1PuKjJdXsdrKTfpv7bOcLY/JeN3N5RcX0XDXjcvvxvPIeNsJyXEucp5XiZwZ
zm4Aq4TskbKFNGQYdjcppTWAxNMQbTni1yohTrfvNEB/tWl+7AIafn48vGNV
QgOc/rvS1f4fFbd5Tb48fZPY3Juz4i8VB+TkVrpFkPne+ibec1Rsz72a+yaU
zL8u+/rLHyq68Lt8kQwh4999Dno2S37Xvzer5k/GdxV92UIcWJ9TPedDxk/c
OniRQ0WTH9c21HqR8ZKwxGSGinmRv1e8dCPj90nYl01TceUVxku2KxlvOF8t
S/wksK+Ry4WMv/Tk2oIpKu6AUZucs2R8etSY3SQVp8QMR4QdyfhCa/2mCSr6
TGj9vGffAGe+b96Q9ZuKP0In0mZtGiAvNMJ1E3HQxm9urdYNMCE0URs1TuIL
WOf+7kwDKD0z376A+Epeklrp6QYI0akNPT9GRce59sh6qwb4MKDQ+/UXFVW3
6o38sGyAVQFZSsbEgZwSPiHi1PzAcZWfVLwzrLAry7wBhtS/6xSMUrFOOSV8
IfGuT0Y5UsSU7kw1h1MN4OFZzp34g+Tb9tvGPrMGKFlBMxcg7p5VyLcl5slO
Lgr+TkXJsxEFf042gI7Ksg2T36io5z/xMZE4pt3T1Za4+Gt1iyZx17n+2o8j
VFQ+HXyMi1hi6dHtR4g7kx8tqzRtAIe016Fvh6lotFToUTzxEwWZXiZxTXbu
tAfxLPu2Us4QFb9/cIg/RXzAflGsEPHG+5d19IkvcZ0bvzZIxd5/JrVHiRsS
unQWERuF6zQZE2+ka+V4fKVimu3PzU7E5tXPuEcGqDib/sP8MvE9KzHzk8RD
eiusnhCP/rla1NBPRb4ZRu8XYlbMn/UHiW9mHo8TIvEH7LR1fdFHRdq2EO1T
xOVlzbUyxN3LOkruE/Of3L89+QupH7z6ZJ742OSD0FXEfh5fvxmT/CVd2dwb
+pmK3huplDfEfdsilGZ6qWgnU622g+Tf9bj5eM8nKk7HRC3aTPancLRGR48Y
dtxUTiJeGKGQU95DxQXCdx23WTRA9IvV5nndZH+lH7cfIvvdfiSwaCuxxqPo
h0PEW4e+rb/ZRcW71+QfXib1kr+xvNb7IxVtH2vY9JF6qvb2VNLoIPFwFDOa
ST2uXt1/u7Cdin2/dTLu2DaA8X3dcVnizgAFSwc7Uj+d23PWtlHRNfzI+bUO
pB72dK3/0kzFHvfYpDgnsj/zKuN+DaT/ZFfoaXk0QG+z54rf9STeWO4rGp4k
f7n5O+2IWX4fFTVJv70yErIxqKNiykTBBV3Sj5Sn0x9la6jYdWXfX++ABhC2
zS/vqaDifhsdMSHS7zNswXiVN1Tc/vyR/Pp48j6ZU/u480k8xs6r1rxuAJXd
Ng+dHlAxpEZc7QA5rxo/tG3pyCP9v634zrk3DTD58+XfB7lU3P21K+9DaQPs
UfQtMsyh4p4Uro7z70k/1f1j5WZQUY1n1ZPY+gYYmF4ip5dIxdb2gNMbPpP+
iPS+U5xAxV02GnRJcn4uER7hlyJe+9Z9hN7XADsPVH/7E0fFyW8qq7QHyH5G
XcnJvE321zNsr/NwAywQXb2Nc52K/FxStOCxBhACQaHUi1TctEn9WOsCNjBN
t4StJfZ/ZvPzyUI2HHYSHb0YQeqNNy39Khcbgm5IoUs4mf/xj74qNxv6O+mn
VUPJ+eEuPZnGy4YHDtp5XwOpGBmrUcsQYMPeK/57ZD2peMCXOvRsMxsMU4Iy
0zyomHqXZ8BDkA3nHl8QWE/8qp9/lbwQG9JbLvXOu1HxUn8mp4DcNzxbboc2
uFJR50qt6D0RNtTn59ecd6LiUqdV589Ikvun4ZNp4RkqjvsF7zxCZcPZZKGN
4sTRi0rCFtPY4ON4ouny6f/76wt3EXHMkiatk1ZUTOI55SXOYEOVynvWAgsq
JkpYaY+w2EB7nLdS3ZSKLWoZNrp72LDohncZW4+K75PyWaHqbFhp/jxQkZjC
c/iHiAYbtsj9Vrx7lJy3hUL9xcS7Pzg+dtMl8fMY3RrXZIMjl3nyhsNUTDeK
EDQ4xIZmV3Wvk1pUZJ/ZZDZ9hA1Z+mt2Du+jYpRyTvUzIzYsNd+cc4w4zOL3
BYUTZL6jqCTupeJvP7f4YmJ62C6RWGUqHluZ2oPGbMDnh9aqKVGxf3pNX6kp
Gz5uCp1LZVFRsbLtZJY5ibd3osZIljzfK3v/Xxs2uH3/o1W2k5yP70qrz9qy
oW2Gq2IX8ZH6L+XdxMmrVpXy7CDnqaQdf7EdG3aoyj4rkKbiY+c7Yy4ObFDP
OnNnpQTpryXKN985scHXsfVs5WYqmq+eer/QnQ3WM879ysTV/d3fjYl1Q5ea
PN1ExS+q0XefEksm7dFM3kjFMw7tZVYebGioThdzW0/Fifuen0s8ye87nNu2
rqZieGtEi7kPG9jDvPs9l1Jx9fsiyeOBbCh2T3vxfQnZT3ufTenEWQuV5CyJ
vzdrZ/8g9tvkJKjDS87vYu/EC0HkeVrNk2KLyf5oTvXeDya/Z6fer1tAzqfI
3bsGL7BBykZhreQMBV9Wd3A2XiT19pC/+9o0BXdK/bY3I+6f+pTJmaLgWaEf
LneJ08PD5WsnKcjvPXJg5yU2CGU1Gbv9pqCx+bvZ3ZFsWD1wNu3tKAXVVRYI
7CPfY/OW6XKnBijYgqlLFkSzofu++3RlPwX1t5h07iYuHtdEGrEZW0nbhdg7
5OdRnj4KrvoZu+oz8UTaHvcHvRRMOvFcpvg6G4Z7W4v+fKSgB62j2fwmqSez
ZVpxjRQs3vboy5nbbFCUdFnGT+ytLL0vmjj1R2ttIJuCDxJOHCkkdvRL17Np
oGDTipzLy2PZwJ2gYMqqo2Bfipz3I2Jmi41zcxUFFQONdYfi2JCUVEvVJD4y
d3R+eTwbuE7TJ4oqKcjd/8mSTlw3Pu91t4KCCoX2uv7E1itvh7iWU1C3tat0
eQIbbh8qu7WylIJGNZJioolsmFstYxSKFCyz+6N9gNiy89rmmTcU3KHyi2JF
LGdnkvKphIL7BtgSGcTvw8ez84speDguHMWS2DBVKlKs/ZLEo6U0uPoOOU92
+3+5+JCCdjvfdr9JZsPavQ+s/+VT0LR+0WQbcYNq94g7sVuuaM1PYs0jyr8t
H1Bw6L5J4ZYUki/rv4uUcymYmZwU700sFOO/bSyLgr0RfN7iqWxoj3+QY0Pc
7dITL08ck9It25NJ4pVf53eIeHmuMqs6g4L3XBeFuRLPl/5Vz0wn++22J/c1
ce9Pf9sTyRTc1MNvokm+15MmH3yvv0NBzdimRCNioz/d59SJvQP3ptgSs3n2
etOTKJjfpjEaQfxWeP7S8gQKNmTwPXxHHCAuJxAaTyHfp608jcRK281uzMZR
sPBfrWgvcQGjJGEwloIin/zS/hBnHgrILb1F8hUeUrUrneT7aP6u3f9b/eie
PcRbDHue5sdQMMO91FWT+Lbl3uLEmxS8rFwsY0580Xu+xv06qe+wiMoo4oOB
cke/R1Pw6f36E7HEC8LMWiyJ1+ZseZhG7B1d0n3kGgXDf85nPiO2vxcwuv0K
se5seSfxZruhspgoCtpnraH3E3+Q0Uv8d5mCtsc5J34Q78jfptkSSZ5vdqJl
nrjL+doWFWJMGdnOe5cNUVTOxP1LFDzO77F7BfH3gpq0oIsU9NLIvLCFOMmD
5fUtgoLfRE7iNmKd3amHjxMvV5J/sZM4v+j8nx3hpJ5OeDQpEJv5d7Nvh1Ew
+fL3mX3EAvs0shcSvzK5165G7Px2s0HbBQr+PLi0QpdYJDR0xwHi9kclLQbE
DWqjCx+EkPqyaEk2Jg7iNWrfQCyaqC92iphSVZofEkzqS3OfuRVxb+SOsB9B
5LyZuWNkQ3xd+5aJEfGrHrdlDsQHBP5R3wVScKqx0suJeLzedokcsZ1+cqoL
cfr1xp64AAqWBHNC3Ij19Pc8W0Q8JdGz1ZOYa13WZSd/Ch7KOeLpTfy0dYVl
hx8F72w9esmX+HSc9+6DxBbKAwb+xGuN+wQe+lJw4qRAdwBxmaDOwCbib0F1
W4KI3bqfF4X6UDAMpASDiSVSRG789KagL/fmxv/dbB5pa0y89s491RDiULGJ
veVeFBTIaXD+38z+k+soxGOnbh3/318zK74leFJQInVy+v/5t22obxcTa337
pf+/1bcnxp3zoCDTLtz+//WnRridP7pTcNlggVIgcVaek5o6cV2LT8X/8Rs6
tQs+dqNg9qHW5X7ESygHxgWJMxaVC/gQvxzLrQw/T8HAUwc//J8f26frUsZc
KThndVTFnXije6C7KbFq4dA5V+JK1vChChfSb094TJ2JvWf0xGjE4ir3FjoS
yxQWzySdI+/zp9zClrjTV7Kel5hbwszvNLHiP45vtxMF1wwN9JoQj6CVniZx
COuDjCFxYkit9NOzpB4MV+3SI55bnNZy0ZGCVVceWGsQ51Xw5f12oKCr70T8
fmLTS24hZsTLRoMjlIhf82vuYthTcL207nU54oA1Py9+sqHgQygzW0X8/Ng3
o2PEekfERpcSj94alK6ypmD180gVLuKTG3srn5yhoJ+uodw46a89wuwl4VYU
LOW076wndjOrbZ+1JPP3hTWVE+emVGU7E18THt1T/H//ir3VPGFB8nmzyjCb
mCP59OLOUxRkxFjl+RNTbB8apZlR0Pr1ExtXYtucXOn1xBp7Tw1YE7fvyKj8
Z0rBULdEqSPEzym3ljQZU3C719b3Qv+vr+h50fs42c8np83yyPmV53veaNSA
3Cee73ffIe4rdpa2Iq5Vu9F8hVhvn22l9jEKSnmL6joRUw+eWCKiR8G4eRGD
ncSjOkoX3+uQek6oD0si57HkNXkjJWIltdmzl4jNGujSj7QpWHn22HoP4lq9
nZXxhyioVrL33mHiPEPhJWe1SD2vOlcxR+4HO4t/EWvUKLin2fe7NrFPM0fK
6yB5/qLxDXTiyxoTFV2qFBwpnhvbSPxAdpg36wAF5fsUH/eR+2eM0xixW4WC
XOFyRu7E3jeyIk4qUXAXn+C2S+Q+i1ycJvVWkYJt4CllT5zolVghSazz81ML
EL82i+b9tZvcP4YSrGXEC3f4RISwSH+eDf4XQe7HS+90Iu5Ryf0+qBrlQu7P
BJamFD/xaP4NBR3i3JwDFecoFPwT9/OaNHHtNXlexV0UhOpF8j3kvl5lKhpR
s5PkN/KDrRpx/MRE+JgUBQUf98ssIvf7fZufkseJO548O9JBvg+KOoffF0pS
ML5CaPND4m7s4QndRs7jzSXJJ4hFr1SGrxcn+VTINr9Pvi9oC95J+oqR/Ra6
mOtPrHr+9ftPohT0WbomQZf4zIknPDkiFHQX2GExSb5XPGryspYTj1jKK1QQ
R+y7p+66lYJL9v14Gkcc9yTta+sWsv9cy9h2xDnbksKViMUvHI5WJP4Ptj+d
2Q==
             "]]}, 
           Annotation[#, 
            "Charting`Private`Tag$15237#1"]& ]}}, {}, {}}, {{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             RGBColor[0, 0, 1], 
             Dashing[{0, Small, Small, Small}]], 
            LineBox[CompressedData["
1:eJwVl3k8VN8bx4UkInu2zFhmzAyDyC7KNufeZC2hRVkqKluSJPuWJCQplSXC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             "]]}, 
           Annotation[#, "Charting`Private`Tag$15293#1"]& ]}}, {}, {}}}, {
       GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQvXdhlOo8NvMDdnl3c3K2PPCaEbn5kPROMzi/p8I/
XCQVwT+1KL1onhiC//bbi75NJ03hfM1Naxc5liH46yve2SRpIPh+y4rO/b1s
Audf+hufqNyI4C9IOFl1yxjBb9cq6+Z5YAzn7/g/T+nCRAT/3D+D3bKuCP7f
FDbvZx+N4Pyya+GJDksQfI71b/JEAxD8+o2vakv+GsL5DvtThFM3IPhSJkoL
LsQg+HZbojef5UPwa2bf2Ou6ywDOn7dm30n3dASf66RCzG1JBF9uZs/py936
cP6ebedfC7/Xg/OVNZ7yZYQi+HvTGxU2rdOF81/tFbWXF0bwvR4Z+DRl6cD5
xVFyMT+PaMP5Bi+ZKydrIfgKbgUtys1acP6SnVfmXHumCed/bODeMdcXwS8U
O3kwarkGnN9yqO6GFQ+Cf8pm912BFHWEeWffv+c8rgbnu2/6xiKui+DLprZw
SLWpIuJXj0vS4ZUKnK9yTEwixhHB79r4VbJntjKc37z5jMZ9BgR/fbOWmkak
Epyfn9VgMGWPIpz/Y8kKWxFlBH/L2nDLrhoFRHqY9bfZ7ZA8nB+a2c8XnC4H
56/6y/blzn1Eel/X6HbyjAgu9QzeqPmJwRsA4Hy2YQ==
        "], {{{
           EdgeForm[], 
           Directive[
            GrayLevel[0], 
            Opacity[0.1]], 
           GraphicsGroupBox[{
             
             PolygonBox[{{50, 53, 54, 1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
              12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
              28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 
              44, 45, 46, 47, 48, 49, 52}}]}]}, {}, {}, {}}, {{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.6], 
             GrayLevel[0]], 
            
            LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 52, 50}]}, 
           Annotation[#, "Charting`Private`Tag$18302#1"]& ]}}], {}, {}}}, {
     Frame -> True, FrameStyle -> Directive[
        GrayLevel[0], 20], FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\) \
[GeV\\!\\(\\*SuperscriptBox[\\(]\\), \\(-1\\)]\\)\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\))\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm]}, ImageSize -> 
      Large, PlotRange -> 
      NCache[{{-21.874558383443436`, -Log[10000]}, {
         0, 1.5*^53}}, {{-21.874558383443436`, -9.210340371976184}, {
         0, 1.5*^53}}], Frame -> True, FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\)\"", FontSize -> 
          18, StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\))\"", FontSize -> 18, StripOnInput -> False], TraditionalForm]}, 
      ImageSize -> Large, PlotRange -> 
      NCache[{{-Log[10000000000], -Log[2000]}, {
         0, 200000000000000000000000000000000000000000000000000000}}, \
{{-23.025850929940457`, -7.600902459542082}, {0, 2.*^53}}], Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], Automatic}, 
      GridLines -> {None, None}, FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity,
       Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Automatic}, 
      AxesOrigin -> {-23.025850929940457`, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "ClippingRange" -> {{{-23.025850788965858`, -16.11809579193292}, {
         4.532207802756836*^50, 
         1.3026585764036051`*^54}}, {{-23.025850788965858`, \
-16.11809579193292}, {4.532207802756836*^50, 1.3026585764036051`*^54}}}}, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-23.025850929940457`, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, PlotRange -> 
      NCache[{{-Log[10000000000], -Log[10000000]}, {0., 
         1.3026585764036051`*^54}}, {{-23.025850929940457`, \
-16.11809565095832}, {0., 1.3026585764036051`*^54}}], PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     TagBox[
      GridBox[{{
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)<1 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], "}"}],
                 ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(r\\)]\\)=10 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0.5, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                  "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)=50 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{"\"Energy Loss Bound\""}, "LineLegend", 
           DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}}, 
       GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
       GridBoxItemSize -> {
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
       GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}]], "Input",
 CellChangeTimes->{{3.7402906463846197`*^9, 3.7402906823072433`*^9}, {
  3.7409406735670457`*^9, 
  3.7409406850509815`*^9}},ExpressionUUID->"a61e5d94-4c62-420d-8b2b-\
6e49748bd819"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "@", 
      SqrtBox[
       RowBox[{
        FractionBox["2", "3"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["lincr", 
            RowBox[{
             RowBox[{
              RowBox[{"lambdavalues", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]], "+", 
           FractionBox["loutcr", 
            RowBox[{
             RowBox[{
              RowBox[{"lambdavalues", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]]}], ")"}], 
         RowBox[{"-", "1"}]]}]]}], "/.", 
     RowBox[{"gNN", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "lambdavalues", "]"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "gNN", " ", "greater", " ", "than", " ", "this", " ", "to", " ", "have", 
    " ", "radionsphere", " ", "in", " ", "incr", " ", "which", " ", "is", " ",
     "at", " ", "4", " ", "MeV"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7152175262412863`*^9, 3.715217642708583*^9}, {
   3.7152218464533525`*^9, 3.7152218703483734`*^9}, {3.715222447582723*^9, 
   3.715222503623497*^9}, 3.715222757313115*^9, {3.715228145686052*^9, 
   3.7152281960117617`*^9}},ExpressionUUID->"a419ea66-d95a-4e56-857b-\
d9d86f1b552d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.383732859705426`*^-7", ",", "8.508653423349415`*^-7", ",", 
   "8.549658380752599`*^-7", ",", "8.953466424311193`*^-7", ",", 
   "9.219194581972914`*^-7", ",", "7.623583338638894`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{{3.7152175790449934`*^9, 3.7152176432803125`*^9}, 
   3.7152218710826807`*^9, 3.7152225043767633`*^9, {3.7152227364661803`*^9, 
   3.715222758573738*^9}},ExpressionUUID->"a159ce68-cf7d-4d8d-9336-\
5e7e3a084c42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With Energy loss by \[Gamma] but no trapping by g\[Gamma]\[Gamma]", \
"Section",
 CellChangeTimes->{{3.7104775260950437`*^9, 3.710477527532625*^9}, {
  3.7148823178074207`*^9, 3.714882330235489*^9}, {3.7152990481541977`*^9, 
  3.7152990578006296`*^9}},ExpressionUUID->"151f41f6-42ae-4450-ba4c-\
68413dd8a647"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smallini", "=", 
   RowBox[{"8", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "11"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallfin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "7"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeini", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "7"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largefin", "=", 
   RowBox[{"5", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rangeupto", "=", 
   RowBox[{"2", "*", 
    SuperscriptBox["10", "53"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr0plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmalltotalmr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=0 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Dotted"}], "}"}]}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargetotalmr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Dotted"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr1plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmalltotalmr", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)<1 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Dotted"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargetotalmr", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Dotted"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mr10plot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"LogLinearPlot", "[", 
         RowBox[{
          RowBox[{"EffEnergyLossSmalltotalmr", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"LineLegend", "[", 
            RowBox[{
             RowBox[{
             "{", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)=10 MeV\>\"", "}"}], 
             ",", 
             RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"LogLinearPlot", "[", 
         RowBox[{
          RowBox[{"EffEnergyLossLargetotalmr", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Orange", ",", "Dashed"}], "}"}]}]}], "]"}]}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(rNN\)]\)\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", "smallini", "]"}], ",", 
           RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"mr30plot", "=", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"LogLinearPlot", "[", 
          RowBox[{
           RowBox[{"EffEnergyLossSmalltotalmr", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
           RowBox[{"PlotLegends", "\[Rule]", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{
              "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=30 MeV\>\"",
                "}"}], ",", "Right"}], "]"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"LogLinearPlot", "[", 
          RowBox[{
           RowBox[{"EffEnergyLossLargetotalmr", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<log \!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
            ",", 
            RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "smallini", "]"}], ",", 
            RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr40plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmalltotalmr", "[", 
          RowBox[{"[", "5", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=40 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "DotDashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargetotalmr", "[", 
          RowBox[{"[", "5", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", "DotDashed"}], "}"}]}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr50plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossSmalltotalmr", "[", 
          RowBox[{"[", "6", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "smallini", ",", "smallfin"}], "}"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", 
           RowBox[{
            RowBox[{
            "{", "\"\<\!\(\*SubscriptBox[\(m\), \(\[Sigma]\)]\)=50 MeV\>\"", 
             "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"LogLinearPlot", "[", 
        RowBox[{
         RowBox[{"EffEnergyLossLargetotalmr", "[", 
          RowBox[{"[", "6", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"gNN", ",", "largeini", ",", "largefin"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "DotDashed"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "smallini", "]"}], ",", 
          RowBox[{"Log", "[", "largefin", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.7104491299761534`*^9, {3.7104492413240824`*^9, 3.71044924804045*^9}, {
   3.7104492957125487`*^9, 3.710449326385598*^9}, {3.7104493644800425`*^9, 
   3.7104494666864915`*^9}, {3.7104495117170944`*^9, 
   3.7104496087443967`*^9}, {3.710449860018058*^9, 3.7104498601743245`*^9}, {
   3.7104503663387623`*^9, 3.7104504080111933`*^9}, {3.710450455888725*^9, 
   3.710450470938306*^9}, {3.710450641728633*^9, 3.710450642259918*^9}, {
   3.710451004430475*^9, 3.7104510768951583`*^9}, {3.7104515029141006`*^9, 
   3.7104515254786644`*^9}, {3.71045161557127*^9, 3.710451631377138*^9}, {
   3.7104777015122185`*^9, 3.71047770296542*^9}, 3.710478902342085*^9, {
   3.7104789481288805`*^9, 3.710478952769738*^9}, {3.71048199793436*^9, 
   3.710482043423835*^9}, {3.713214054949439*^9, 3.7132140656165476`*^9}, {
   3.71487774665589*^9, 3.714877755846144*^9}, 3.7148780027378087`*^9, {
   3.714878040573619*^9, 3.7148780491407585`*^9}, 3.7148780796197543`*^9, 
   3.7148781108403273`*^9, {3.714878179717187*^9, 3.7148781878738203`*^9}, {
   3.7148783342554607`*^9, 3.71487835172511*^9}, {3.7148816566892457`*^9, 
   3.7148817014643145`*^9}, {3.7152148555143814`*^9, 3.715214856200635*^9}, {
   3.715215709116605*^9, 3.7152157096271152`*^9}, 3.7152157451529922`*^9, {
   3.7152157842965326`*^9, 3.715215819215147*^9}, {3.71521595460534*^9, 
   3.7152159775702667`*^9}, {3.7152160196324635`*^9, 3.715216047512081*^9}, {
   3.7152198969938693`*^9, 3.715219898201106*^9}, {3.715220379852536*^9, 
   3.715220381565312*^9}, {3.7152230245263863`*^9, 3.7152230283252077`*^9}, {
   3.7152234364004297`*^9, 3.715223453030964*^9}, {3.7152990812692733`*^9, 
   3.715299098316639*^9}, {3.71529914614553*^9, 3.7152991587369204`*^9}, {
   3.715299213283283*^9, 3.71529923012351*^9}, {3.715299273752598*^9, 
   3.715299298306968*^9}, {3.715299499942393*^9, 3.7152995192652717`*^9}, {
   3.715299624769613*^9, 3.715299665097495*^9}, {3.715299844587159*^9, 
   3.7152998475361233`*^9}, {3.715300063849337*^9, 3.7153000874930906`*^9}, {
   3.71530013943572*^9, 3.7153001430050974`*^9}, {3.715665123170377*^9, 
   3.715665147261359*^9}, {3.740940528450376*^9, 3.740940528889109*^9}, {
   3.740940575127646*^9, 
   3.7409405753215284`*^9}},ExpressionUUID->"6c145f19-e069-4dfb-ae40-\
1e19202af234"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TotalEnergyBound", "=", 
    RowBox[{"5", "*", 
     SuperscriptBox["10", "52"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"(", 
    RowBox[{"erg", " ", 
     SuperscriptBox["s", 
      RowBox[{"-", "1"}]]}], ")"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"mr1plot", ",", "mr10plot", ",", "mr50plot", ",", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"TotalEnergyBound", ",", 
       RowBox[{"{", 
        RowBox[{"gNN", ",", "smallini", ",", "largefin"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "rangeupto"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Opacity", "[", "0.1", "]"}], "]"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"LineLegend", "[", 
         RowBox[{
          RowBox[{"{", "\"\<Energy Loss Bound\>\"", "}"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", "20"}]}], "]"}]}]}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(g\), \(\[Sigma]NN\)]\) \
[GeV\!\(\*SuperscriptBox[\(]\), \(-1\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Energy Loss (erg \!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "9.5"}]], "]"}], ",", 
        RowBox[{"Log", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1.5", "*", 
         SuperscriptBox["10", "53"]}]}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.689574037489246*^9, 3.6895740562817717`*^9}, {
   3.6895741350222654`*^9, 3.689574158905187*^9}, {3.6895743110500774`*^9, 
   3.6895743313556137`*^9}, {3.689574367288571*^9, 3.689574369234869*^9}, {
   3.6895751413972483`*^9, 3.6895751423869066`*^9}, {3.6896167550403547`*^9, 
   3.689616758464637*^9}, {3.6896168086569753`*^9, 3.6896168275715866`*^9}, {
   3.689983302895314*^9, 3.689983310333274*^9}, {3.6899833691364756`*^9, 
   3.6899833975964475`*^9}, {3.690580383302699*^9, 3.690580435177188*^9}, {
   3.6905842248800955`*^9, 3.690584231601562*^9}, {3.6905936631576223`*^9, 
   3.6905936647897067`*^9}, {3.6905947349231377`*^9, 
   3.6905947350512247`*^9}, {3.6905955204036074`*^9, 3.690595520867916*^9}, 
   3.6905966678800464`*^9, {3.690596794214791*^9, 3.6905968036980953`*^9}, {
   3.6906600596264973`*^9, 3.6906600619290285`*^9}, {3.6906601849067936`*^9, 
   3.6906601887543497`*^9}, {3.690661193936146*^9, 3.690661194239348*^9}, 
   3.7101997271020145`*^9, {3.7101999237391143`*^9, 3.71019992556734*^9}, {
   3.7102000439271092`*^9, 3.7102000440521464`*^9}, {3.710200132349904*^9, 
   3.7102001325842896`*^9}, {3.7102002268289614`*^9, 3.71020022701647*^9}, {
   3.710200332039609*^9, 3.7102003321646037`*^9}, {3.710449598087611*^9, 
   3.7104495981657343`*^9}, {3.7104504145740247`*^9, 3.710450434946019*^9}, 
   3.710451052933996*^9, {3.7104513480867634`*^9, 3.710451351461993*^9}, {
   3.710451493728667*^9, 3.710451494431816*^9}, 3.710451548103115*^9, {
   3.710451688572081*^9, 3.7104517187748394`*^9}, {3.7104517630713663`*^9, 
   3.71045177332302*^9}, {3.710451810048827*^9, 3.710451820042218*^9}, {
   3.7104519135713005`*^9, 3.7104519740267625`*^9}, {3.7104784902589426`*^9, 
   3.7104785210175915`*^9}, {3.710478560194743*^9, 3.71047856828955*^9}, {
   3.7104786661668353`*^9, 3.7104786931455507`*^9}, {3.7104787969076166`*^9, 
   3.710478821966126*^9}, {3.710478853857819*^9, 3.7104788851091995`*^9}, {
   3.7104819905795565`*^9, 3.71048199100491*^9}, {3.7132140181048837`*^9, 
   3.7132140195588455`*^9}, {3.7132140499120855`*^9, 3.713214050599538*^9}, {
   3.7135691391663904`*^9, 3.7135691671760693`*^9}, {3.7148777639246826`*^9, 
   3.7148777709592314`*^9}, {3.714878286587407*^9, 3.714878302798788*^9}, {
   3.7152158920546083`*^9, 3.7152159417847013`*^9}, {3.7152217934641285`*^9, 
   3.7152217958321314`*^9}, {3.7152994307732816`*^9, 
   3.7152994619300575`*^9}, {3.715299871771274*^9, 3.7152998736845565`*^9}, 
   3.7152999037255793`*^9, {3.715665144308703*^9, 3.7156651448285933`*^9}, 
   3.7184015630142045`*^9, {3.740940597765704*^9, 
   3.740940619485337*^9}},ExpressionUUID->"de617ddb-e039-46bf-b027-\
b92bab81df69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"5", " ", "3", " ", "10", " ", "10"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  TemplateBox[{GraphicsBox[{{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small}]], 
          LineBox[CompressedData["
1:eJwV13c8lV8YAHArld0wQkncwS3de91hl+z3RCGl0lAUlQihIiNKdjQoI5JU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           "]]}}}, {{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small}]], 
          LineBox[CompressedData["
1:eJwV13c81d8fB3Arq5RNxr0XdxtXmQkVGfd8SFGaSkbkm5kkVLakkJVkJaWE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           "]]}}}}, {{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]], 
          LineBox[CompressedData["
1:eJwV13k8VF8UAHAhIcyYIkUSQlmaGbMoayG8VypSKqFslZKlQtlDpUKlUlGS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           "]]}}}, {{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]], 
          LineBox[CompressedData["
1:eJwV13k8lF8XAHBb9nWyhpmxzZjBUChJIpS5o2Rpp0UkylqhEiIUki0URaik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           "]]}}}}, {{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{0, Small, Small, Small}]], 
          LineBox[CompressedData["
1:eJwV2Hk4lU0UAHBRkgiVpUQqu3B3oUhEpshHZamUUgipKBJJRVKWVJJUtNBO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           "]]}}}, {{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{0, Small, Small, Small}]], 
          LineBox[CompressedData["
1:eJwVl3k4Vd8XxiUhZJ7pDlzDveZQQlKms0+GIooyZMw8pAghM0lCKMqQSkJC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           "]]}}}}, 
      GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQfcn9msg+e/MDdnl3c3K2PPA6lPNsqcxHMzifz0mB
895sBP91ksIkVx8Ef97sTedt/pnC+Wtb8u5PW4ng++38IDI9CsH3njdH5hcL
gi87+9aNNxtM4PzGx/d2tSYh+I53ePIbeRH8yQqMnsr7jOH8XTXt10MKEHzb
TnOLl9IIftDDtfuUzxrB+Ydf+oofLEfwubgaVN4pI/iPSivCD141hPPFJ82K
+d6A4N/92dR+2RDB/y84tUXojgGc/93R0uxhO4LfuHcxb5glgn/2Un5e9Al9
OH/3QRXecE0EP+TBX5GiXj04f1m81sGgJ7pwvkzZ4x31bgi+19v3IUWzdeB8
pSkKUS2fteF8uUt3Vz0KQ/AvFbybz7ZWC85ftaz7QRkfgq/D49vFVqwJ56df
SrwRfUoDzj+iz1z0VwfBv/32+/qUJnU4X8S50lLisRqc//O4nM5rNwR/6lrx
w81zVeH8UK25SzP+qyDCh71MRzgEwf8gUixzd7UynG++80/4Zz4E32zfTfPz
KUpwfmSUc/L3o4pwvpraxe92Wgj+mqBNBj6NCgj/6zhkeR+Xh/MvLr3LF5wu
hwjfqLjYXAlE/rB72WfjL45LPYM3an5i8AYAg3i4iw==
       "], {{{
          EdgeForm[], 
          Directive[
           GrayLevel[0], 
           Opacity[0.1]], 
          GraphicsGroupBox[{
            
            PolygonBox[{{50, 53, 54, 1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
             12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
             28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 
             44, 45, 46, 47, 48, 49, 52}}]}]}, {}, {}, {}}, {{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           52, 50}]}}}]}, {Frame -> True, FrameStyle -> Directive[
        GrayLevel[0], 20], FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\) \
[GeV\\!\\(\\*SuperscriptBox[\\(]\\), \\(-1\\)]\\)\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\))\"", FontSize -> 25, 
          GrayLevel[0], StripOnInput -> False], TraditionalForm]}, ImageSize -> 
      Large, PlotRange -> 
      NCache[{{-21.874558383443436`, -Log[10000]}, {
         0, 1.5*^53}}, {{-21.874558383443436`, -9.210340371976184}, {
         0, 1.5*^53}}], Frame -> True, FrameLabel -> {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Sigma]NN\\)]\\)\"", FontSize -> 
          18, StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
         "\"Energy Loss (erg \\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\))\"", FontSize -> 18, StripOnInput -> False], TraditionalForm]}, 
      ImageSize -> Large, PlotRange -> 
      NCache[{{-Log[12500000000], -Log[2000]}, {
         0, 200000000000000000000000000000000000000000000000000000}}, \
{{-23.248994481254666`, -7.600902459542082}, {0, 2.*^53}}], Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], Automatic}, 
      GridLines -> {None, None}, FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, 
      AxesOrigin -> {-23.96208433517859, Automatic}, 
      PlotRange -> {{-23.96208433517859, -15.405005797034395`}, {0., 
       1.3214208139193567`*^54}}, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-23., 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> 
      NCache[{{-Log[12500000000], -Log[10000000]}, {0., 
         1.3214208139193567`*^54}}, {{-23.248994481254666`, \
-16.11809565095832}, {0., 1.3214208139193567`*^54}}], PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
     TagBox[
      GridBox[{{
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)<1 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], "}"}],
                 ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(r\\)]\\)=10 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[1, 0.5, 0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                  "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{
           "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Sigma]\\)]\\)=50 MeV\""}, 
           "LineLegend", DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}, {
         FormBox[
          
          TemplateBox[{"\"Energy Loss Bound\""}, "LineLegend", 
           DisplayFunction -> (StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.21] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 20, FontFamily -> "Arial"}, Background -> Automatic, 
             StripOnInput -> False]& ), 
           InterpretationFunction :> (RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "GrayLevel[0]"], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", "20"}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ),
            Editable -> True], TraditionalForm]}}, 
       GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
       GridBoxItemSize -> {
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
       GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}]], "Input",
 CellChangeTimes->{{3.740940633581661*^9, 3.7409406476749845`*^9}, {
  3.740940691912754*^9, 
  3.740940693464802*^9}},ExpressionUUID->"3c93b19e-3064-4fa7-aaea-\
c242ee2a08cc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{937, 841},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 69, "Chapter",ExpressionUUID->"62484489-c6b9-4b1e-aaec-a82e0cd32e34"],
Cell[CellGroupData[{
Cell[769, 29, 349, 5, 67, "Section",ExpressionUUID->"28cf689d-c793-496a-a9dc-2d5fd8de216c"],
Cell[1121, 36, 24268, 643, 1943, "Input",ExpressionUUID->"fd80e345-e5bc-4bb4-a569-fdc32ba74738"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25426, 684, 363, 5, 67, "Section",ExpressionUUID->"5c49d8ca-b202-4a1a-b8f8-cfeb9d759b0e"],
Cell[25792, 691, 10052, 250, 741, "Input",ExpressionUUID->"f8ba72c2-3b20-42b3-bb74-3c4d8f4cc207"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35881, 946, 222, 4, 67, "Section",ExpressionUUID->"9d4c0554-2bcd-4063-bdbc-cc8879e15792"],
Cell[36106, 952, 2689, 62, 185, "Input",ExpressionUUID->"76d665bd-93b2-496b-a71f-d81de83821ea"],
Cell[38798, 1016, 18226, 483, 1334, "Input",ExpressionUUID->"25f47c2b-c661-45be-85a0-431b55dcd3c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57073, 1505, 380, 6, 69, "Chapter",ExpressionUUID->"9680bc16-1e42-49e7-8456-d489e670e757"],
Cell[57456, 1513, 4318, 119, 262, "Input",ExpressionUUID->"836e0bb3-07ef-4da9-a42d-30c6a0d4c4a0"],
Cell[61777, 1634, 3254, 94, 241, "Input",ExpressionUUID->"e5b60bd0-d56b-4580-a6de-9b39f07c0251"],
Cell[65034, 1730, 4285, 123, 283, "Input",ExpressionUUID->"a285e57b-fe79-4b77-9060-8b9d45a2ba3c"],
Cell[CellGroupData[{
Cell[69344, 1857, 150, 3, 67, "Section",ExpressionUUID->"c0bb782e-f00d-4529-a6fb-0a467a73f903"],
Cell[69497, 1862, 602, 16, 52, "Input",ExpressionUUID->"19b96b7a-6fd6-41b3-b01e-14c8dde131cf"],
Cell[70102, 1880, 17207, 444, 1576, "Input",ExpressionUUID->"5dc60004-b321-4c90-9ceb-26ddfc592a9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87346, 2329, 298, 4, 67, "Section",ExpressionUUID->"56995073-02d1-44c6-af3b-39a271c8f2e1"],
Cell[87647, 2335, 705, 17, 52, "Input",ExpressionUUID->"207bd5de-d4c6-4f24-b05a-53dd838d13c5"],
Cell[88355, 2354, 17303, 439, 1587, "Input",ExpressionUUID->"c758fea3-ecf9-4088-a7f4-499874d5fd91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105707, 2799, 159, 3, 69, "Chapter",ExpressionUUID->"c37d16a1-fcb4-4224-8422-0329d50b2ff1"],
Cell[CellGroupData[{
Cell[105891, 2806, 178, 3, 67, "Section",ExpressionUUID->"1bb53816-de59-4611-ae9f-564004c18027"],
Cell[106072, 2811, 15313, 377, 970, "Input",ExpressionUUID->"351c8963-302e-4efa-b6e7-3991a4ddee75"],
Cell[121388, 3190, 297, 8, 30, "Input",ExpressionUUID->"9672123c-f164-41ff-91e1-3dfe578ec7d8"],
Cell[121688, 3200, 5058, 102, 209, "Input",ExpressionUUID->"7442f918-8941-45e2-ab9d-4715f757be1f"],
Cell[126749, 3304, 126480, 2216, 393, "Input",ExpressionUUID->"a61e5d94-4c62-420d-8b2b-6e49748bd819"],
Cell[CellGroupData[{
Cell[253254, 5524, 1529, 40, 120, "Input",ExpressionUUID->"a419ea66-d95a-4e56-857b-d9d86f1b552d"],
Cell[254786, 5566, 481, 9, 37, "Output",ExpressionUUID->"a159ce68-cf7d-4d8d-9336-5e7e3a084c42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255316, 5581, 315, 5, 67, "Section",ExpressionUUID->"151f41f6-42ae-4450-ba4c-68413dd8a647"],
Cell[255634, 5588, 15954, 385, 991, "Input",ExpressionUUID->"6c145f19-e069-4dfb-ae40-1e19202af234"],
Cell[271591, 5975, 5114, 103, 209, "Input",ExpressionUUID->"de617ddb-e039-46bf-b027-b92bab81df69"],
Cell[276708, 6080, 126427, 2205, 393, "Input",ExpressionUUID->"3c93b19e-3064-4fa7-aaea-c242ee2a08cc"]
}, Open  ]]
}, Open  ]]
}
]
*)


